Volume Preserving Simulation of Soft Tissue with Skin

Simulation of human soft tissues in contact with their environment is essential in many fields, including visual effects and apparel design. Biological tissues are nearly incompressible. However, standard methods employ compressible elasticity models and achieve incompressibility indirectly by setting Poisson's ratio to be close to 0.5. This approach can produce results that are plausible qualitatively but inaccurate quantatively. This approach also causes numerical instabilities and locking in coarse discretizations or otherwise poses a prohibitive restriction on the size of the time step. We propose a novel approach to alleviate these issues by replacing indirect volume preservation using Poisson's ratios with direct enforcement of zonal volume constraints, while controlling fine-scale volumetric deformation through a cell-wise compression penalty. To increase realism, we propose an epidermis model to mimic the dramatically higher surface stiffness on real skinned bodies. We demonstrate that our method produces stable realistic deformations with precise volume preservation but without locking artifacts. Due to the volume preservation not being tied to mesh discretization, our method also allows a resolution consistent simulation of incompressible materials. Our method improves the stability of the standard neo-Hookean model and the general compression recovery in the Stable neo-Hookean model.

==> anc/vpsts_suppl/images/armadillo_poke/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default Extension="jpeg" ContentType="image/jpeg"/><Default Extension="png" ContentType="image/png"/><Default Extension="rels" ContentType="application/vnd.openxmlformats-package.relationships+xml"/><Default Extension="xml" ContentType="application/xml"/><Override PartName="/ppt/presentation.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presentation.main+xml"/><Override PartName="/ppt/slideMasters/slideMaster1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideMaster+xml"/><Override PartName="/ppt/slides/slide1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/presProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presProps+xml"/><Override PartName="/ppt/viewProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.viewProps+xml"/><Override PartName="/ppt/theme/theme1.xml" ContentType="application/vnd.openxmlformats-officedocument.theme+xml"/><Override PartName="/ppt/tableStyles.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.tableStyles+xml"/><Override PartName="/ppt/slideLayouts/slideLayout1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout2.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout3.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout4.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout5.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout6.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout7.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout8.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout9.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout10.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout11.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/docProps/core.xml" ContentType="application/vnd.openxmlformats-package.core-properties+xml"/><Override PartName="/docProps/app.xml" ContentType="application/vnd.openxmlformats-officedocument.extended-properties+xml"/></Types>

==> anc/vpsts_suppl/images/armadillo_poke/docProps/app.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/extended-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><TotalTime>33</TotalTime><Words>0</Words><Application>Microsoft Office PowerPoint</Application><PresentationFormat>Widescreen</PresentationFormat><Paragraphs>0</Paragraphs><Slides>1</Slides><Notes>0</Notes><HiddenSlides>0</HiddenSlides><MMClips>0</MMClips><ScaleCrop>false</ScaleCrop><HeadingPairs><vt:vector size="6" baseType="variant"><vt:variant><vt:lpstr>Fonts Used</vt:lpstr></vt:variant><vt:variant><vt:i4>3</vt:i4></vt:variant><vt:variant><vt:lpstr>Theme</vt:lpstr></vt:variant><vt:variant><vt:i4>1</vt:i4></vt:variant><vt:variant><vt:lpstr>Slide Titles</vt:lpstr></vt:variant><vt:variant><vt:i4>1</vt:i4></vt:variant></vt:vector></HeadingPairs><TitlesOfParts><vt:vector size="5" baseType="lpstr"><vt:lpstr>Arial</vt:lpstr><vt:lpstr>Calibri</vt:lpstr><vt:lpstr>Calibri Light</vt:lpstr><vt:lpstr>Office Theme</vt:lpstr><vt:lpstr>PowerPoint Presentation</vt:lpstr></vt:vector></TitlesOfParts><LinksUpToDate>false</LinksUpToDate><SharedDoc>false</SharedDoc><HyperlinksChanged>false</HyperlinksChanged><AppVersion>16.0000</AppVersion></Properties>

==> anc/vpsts_suppl/images/armadillo_poke/docProps/core.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><dc:title>PowerPoint Presentation</dc:title><dc:creator>Seung Heon Sheen</dc:creator><cp:lastModifiedBy>Seung Heon Sheen</cp:lastModifiedBy><cp:revision>4</cp:revision><dcterms:created xsi:type="dcterms:W3CDTF">2021-08-06T02:25:00Z</dcterms:created><dcterms:modified xsi:type="dcterms:W3CDTF">2021-08-06T02:58:05Z</dcterms:modified></cp:coreProperties>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/_rels/presentation.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/presProps" Target="presProps.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide1.xml"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="slideMasters/slideMaster1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/tableStyles" Target="tableStyles.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="theme/theme1.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/viewProps" Target="viewProps.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/presProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentationPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:extLst><p:ext uri="{E76CE94A-603C-4142-B9EB-6D1370010A27}"><p14:discardImageEditData xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext><p:ext uri="{D31A062A-798A-4329-ABDD-BBA856620510}"><p14:defaultImageDpi xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="32767"/></p:ext><p:ext uri="{FD5EFAAD-0ECE-453E-9831-46B23BE46B34}"><p15:chartTrackingRefBased xmlns:p15="http://schemas.microsoft.com/office/powerpoint/2012/main" val="1"/></p:ext></p:extLst></p:presentationPr>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/presentation.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentation xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" saveSubsetFonts="1"><p:sldMasterIdLst><p:sldMasterId id="2147483648" r:id="rId1"/></p:sldMasterIdLst><p:sldIdLst><p:sldId id="257" r:id="rId2"/></p:sldIdLst><p:sldSz cx="12192000" cy="6858000"/><p:notesSz cx="6858000" cy="9144000"/><p:defaultTextStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:defaultTextStyle></p:presentation>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout10.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout11.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout3.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout4.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout5.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout6.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout7.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout8.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/_rels/slideLayout9.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="title" preserve="1"><p:cSld name="Title Slide"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{C43E7BD2-B296-4642-8534-209EF7BCB632}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ctrTitle"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1524000" y="1122363"/><a:ext cx="9144000" cy="2387600"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="6000"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Subtitle 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{8E05D9AF-FDCA-4544-A0F8-2E991E791D95}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="subTitle" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1524000" y="3602038"/><a:ext cx="9144000" cy="1655762"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="2400"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="2000"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1800"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1600"/></a:lvl9pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master subtitle style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{4480A3C6-3449-446C-90A2-ECCAA1E68F28}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{747B9E88-B53D-46CB-BBD2-C3219B20E98B}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{0C6E8FD3-EE7C-4727-8F98-C296DFD362FD}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="743191352"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout10.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTx" preserve="1"><p:cSld name="Title and Vertical Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{BD464E36-CB20-4AF6-BDEB-C06F6E480E22}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{7B02E55D-0881-4E79-B32E-6A07A505F16F}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{6A7B6286-8F0C-425B-BD02-A22D5E58E8B6}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{9F8ECD28-A2C0-4A5F-A78B-78E2480AD632}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{4F852281-9A8A-4BA6-AEA2-1EA52322DE45}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2067924093"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout11.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTitleAndTx" preserve="1"><p:cSld name="Vertical Title and Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Vertical Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{BBC2FB75-75A0-43A9-B419-C8A8C4EA0028}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title" orient="vert"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="8724900" y="365125"/><a:ext cx="2628900" cy="5811838"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{785A050F-8478-4DBA-86FE-C12B637527FE}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="838200" y="365125"/><a:ext cx="7734300" cy="5811838"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{BCD9054A-EA79-4E88-BAD6-22230A244C6B}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{A273DEDD-58AC-4376-B9E2-AE875F2307CA}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{2776EFEC-1469-4BB4-9DD0-47310293774F}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="730026162"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout2.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="obj" preserve="1"><p:cSld name="Title and Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{B7104C2C-8ECE-4E01-B93D-875BB05BAC4C}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{603684E9-7271-4AA2-96BC-06391C939996}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{DEE88E4D-FF89-4F80-9387-128DD0423565}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{63555EBA-8203-4D6B-ACC4-8A40001D1363}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{37DDC75B-F4FC-4AB9-8CE2-2AFD7E2E0DE3}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3712403937"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout3.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="secHead" preserve="1"><p:cSld name="Section Header"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{5D70DA74-3C18-4290-8245-4E144837956C}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="831850" y="1709738"/><a:ext cx="10515600" cy="2852737"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="6000"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{3073425B-0C04-46DA-8C69-21BBFC4E11D9}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="831850" y="4589463"/><a:ext cx="10515600" cy="1500187"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{9ECECBF3-F304-4CAB-81A2-E5359824EFD0}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{5DA87F51-725E-4A82-A895-101D5614CDCA}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{015E63B0-FD56-4E13-99B8-84EC4B181404}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="36589728"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout4.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoObj" preserve="1"><p:cSld name="Two Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{61694569-1C7F-4D8C-BFAF-EE9D35E3096F}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{78EF1E25-C07A-4A15-8D82-790C6D7A4AA3}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="838200" y="1825625"/><a:ext cx="5181600" cy="4351338"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{6C0684DF-544C-4F15-B9B3-9A2935788DCF}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6172200" y="1825625"/><a:ext cx="5181600" cy="4351338"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{D4AE4AF2-4795-421A-801B-A586D43CF25D}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{F237FC37-4AF2-4562-824D-50FBA67C8289}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{E410DB5A-2741-4990-913A-E62F88F59676}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3797957771"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout5.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoTxTwoObj" preserve="1"><p:cSld name="Comparison"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{7071E955-DA2A-4625-BB44-443468B82413}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="365125"/><a:ext cx="10515600" cy="1325563"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{37BF6074-AA66-4D4A-ACFE-6561D9274012}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="1681163"/><a:ext cx="5157787" cy="823912"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{FB5180C7-7A93-402B-B095-4CF408C7713C}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="2505075"/><a:ext cx="5157787" cy="3684588"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Text Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{518FFA98-7143-48BA-B925-1C429CDE5AF9}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6172200" y="1681163"/><a:ext cx="5183188" cy="823912"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Content Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{02433874-B7AF-43CD-9EDA-C311831CF26C}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6172200" y="2505075"/><a:ext cx="5183188" cy="3684588"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Date Placeholder 6"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{4F792AF7-D05C-4C11-9A74-623C1C0E7F10}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Footer Placeholder 7"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{2F82480A-C2D8-4998-8B6B-AB35EF227D67}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Slide Number Placeholder 8"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{94BF129B-199A-46DC-8BD3-1C232349BF76}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1081332676"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout6.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="titleOnly" preserve="1"><p:cSld name="Title Only"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{304AF56C-AED1-4AD8-B962-B5EE36AA06E0}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Date Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{BED3C721-D691-4911-9626-6B725BDEF8AE}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Footer Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{EF0C4611-07AA-44CC-A1D1-6470EDD991B6}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Slide Number Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{9A1958FD-3B9D-47D8-B0B5-6BF400B7CBBD}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1287612046"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout7.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="blank" preserve="1"><p:cSld name="Blank"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Date Placeholder 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{0B5EE9F3-4B81-4085-B9E3-21DE1F4EA7C7}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Footer Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{1C0A0117-95B9-49FE-BEFF-B5A8B36CDAAE}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Slide Number Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{07BFFB43-5F56-4D77-BB57-7A952EF40353}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1147399302"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout8.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="objTx" preserve="1"><p:cSld name="Content with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{FBDF1281-46BD-4E71-90BC-3ABDA361F196}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="457200"/><a:ext cx="3932237" cy="1600200"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3200"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{A9D4DCCA-01D8-4619-AC3A-F1C0B73340EC}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="5183188" y="987425"/><a:ext cx="6172200" cy="4873625"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{21A0A4EA-2DC3-414E-A32D-FA11192FA03A}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="2057400"/><a:ext cx="3932237" cy="3811588"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1600"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{3CE9C97B-7F52-4AAB-8976-ACA481BF7264}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{0C0F4CF6-D5ED-4336-857D-AB63669028B6}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{5A4590AE-4401-466A-BC68-A798991601E5}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2288014718"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideLayouts/slideLayout9.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="picTx" preserve="1"><p:cSld name="Picture with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{1681BC68-1EC4-4B81-9E02-520A6161AC9D}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="457200"/><a:ext cx="3932237" cy="1600200"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3200"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Picture Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{2BE6D6E4-A591-4DB1-BE95-9CB30B3C42DB}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="pic" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="5183188" y="987425"/><a:ext cx="6172200" cy="4873625"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{87003456-7D4B-471D-94D1-EAFBBA830C20}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="839788" y="2057400"/><a:ext cx="3932237" cy="3811588"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1600"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{337B4428-1998-4933-B389-87E697D1564B}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{183F6F1D-75BE-4D9A-AC34-6767A7EE37AC}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{5DD7AA77-EDCB-4890-A1F6-4FB12F5DE5A1}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="4197952357"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideMasters/_rels/slideMaster1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout8.xml"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout3.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="../theme/theme1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout2.xml"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout11.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout5.xml"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout10.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout4.xml"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout9.xml"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slideMasters/slideMaster1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldMaster xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:bg><p:bgRef idx="1001"><a:schemeClr val="bg1"/></p:bgRef></p:bg><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title Placeholder 1"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{C19B181A-DEEF-4D83-8E8E-154235592DA4}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="838200" y="365125"/><a:ext cx="10515600" cy="1325563"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master title style</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{78D9DC44-441E-4A05-AEE2-6926867AA718}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="838200" y="1825625"/><a:ext cx="10515600" cy="4351338"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US"/><a:t>Fifth level</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{AE94F180-9E42-4F6D-8D7C-3DF4D70DCC52}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="838200" y="6356350"/><a:ext cx="2743200" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{FAC3490F-CA41-4D8C-87CE-A305FF290877}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>8/5/2021</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{B2CE4062-DF13-495D-9B5D-4C9250F0DACD}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4038600" y="6356350"/><a:ext cx="4114800" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{600761ED-1986-4126-9EEE-6CBC663AD346}"/></a:ext></a:extLst></p:cNvPr><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="8610600" y="6356350"/><a:ext cx="2743200" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="r"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{CB0199CA-4FA3-43F2-8749-C9E7B3918528}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3768218849"/></p:ext></p:extLst></p:cSld><p:clrMap bg1="lt1" tx1="dk1" bg2="lt2" tx2="dk2" accent1="accent1" accent2="accent2" accent3="accent3" accent4="accent4" accent5="accent5" accent6="accent6" hlink="hlink" folHlink="folHlink"/><p:sldLayoutIdLst><p:sldLayoutId id="2147483649" r:id="rId1"/><p:sldLayoutId id="2147483650" r:id="rId2"/><p:sldLayoutId id="2147483651" r:id="rId3"/><p:sldLayoutId id="2147483652" r:id="rId4"/><p:sldLayoutId id="2147483653" r:id="rId5"/><p:sldLayoutId id="2147483654" r:id="rId6"/><p:sldLayoutId id="2147483655" r:id="rId7"/><p:sldLayoutId id="2147483656" r:id="rId8"/><p:sldLayoutId id="2147483657" r:id="rId9"/><p:sldLayoutId id="2147483658" r:id="rId10"/><p:sldLayoutId id="2147483659" r:id="rId11"/></p:sldLayoutIdLst><p:txStyles><p:titleStyle><a:lvl1pPr algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPct val="0"/></a:spcBef><a:buNone/><a:defRPr sz="4400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mj-lt"/><a:ea typeface="+mj-ea"/><a:cs typeface="+mj-cs"/></a:defRPr></a:lvl1pPr></p:titleStyle><p:bodyStyle><a:lvl1pPr marL="228600" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="1000"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="685800" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="1143000" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1600200" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="2057400" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2514600" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2971800" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3429000" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3886200" indent="-228600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="500"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:bodyStyle><p:otherStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="914400" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:otherStyle></p:txStyles></p:sldMaster>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slides/_rels/slide1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image7.png"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image12.png"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image2.png"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image6.png"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image11.png"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image1.png"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout2.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image5.png"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image10.png"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image4.png"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image9.png"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image3.png"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image8.png"/></Relationships>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/slides/slide1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:pic><p:nvPicPr><p:cNvPr id="5" name="Picture 4" descr="Diagram&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{FFA7851F-8560-4BCB-82FF-AC8AE74C2878}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId2"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="21074"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="1" y="640827"/><a:ext cx="3814804" cy="2761943"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="7" name="Picture 6"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{5F3AFB3C-67E1-4816-A799-AE4B39EF16A3}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId3"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="21074"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="4188599" y="640829"/><a:ext cx="3814802" cy="2761941"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="9" name="Picture 8"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{3E4DA29D-812F-40BC-B0B1-B932D33C1A25}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId4"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="21074"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="8377195" y="640829"/><a:ext cx="3814804" cy="2761942"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="12" name="Picture 11"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{86E0CC93-7875-45D3-B14A-54FD96D796CD}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId5"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="1201703" y="206991"/><a:ext cx="1209524" cy="238095"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="14" name="Picture 13"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{0585E94F-D65B-4B69-A466-580C8013B2B0}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId6"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="9485346" y="206991"/><a:ext cx="1380952" cy="238095"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="16" name="Picture 15"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{1973BE87-8B0A-4A88-AB3B-E0D8877B9079}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId7"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="5757905" y="197467"/><a:ext cx="676190" cy="247619"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="18" name="Picture 17" descr="A picture containing building, dome, tower&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{6708B413-9034-4335-8D1C-F8D87B8ABD59}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId8"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="65707" y="5036149"/><a:ext cx="3083307" cy="1761891"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="FF0000"/></a:solidFill></a:ln></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="20" name="Picture 19" descr="A picture containing building, dome&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{4F6F5A18-4668-42D9-9192-104B9464080A}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId9"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="1337331" y="3505186"/><a:ext cx="2447494" cy="1398568"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="0070C0"/></a:solidFill></a:ln></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="22" name="Picture 21" descr="A picture containing building, dome, tiled&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{FC719A5F-29A7-40A0-B08D-D34992ABD8F0}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId10"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="4188599" y="5031588"/><a:ext cx="3083309" cy="1761891"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="FF0000"/></a:solidFill></a:ln></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="24" name="Picture 23" descr="A picture containing building, dome&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{ED1F82BB-AF19-49E3-A7FC-4C38E62796B7}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId11"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="5504931" y="3497691"/><a:ext cx="2447494" cy="1398568"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="0070C0"/></a:solidFill></a:ln></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="26" name="Picture 25" descr="A picture containing dome, pylon, tower&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{B6B0862F-F04F-4243-8D79-AEE7B41B6777}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId12"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="8377195" y="5031587"/><a:ext cx="3083310" cy="1761891"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="FF0000"/></a:solidFill></a:ln></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="28" name="Picture 27" descr="A picture containing tiled&#xA;&#xA;Description automatically generated"><a:extLst><a:ext uri="{FF2B5EF4-FFF2-40B4-BE49-F238E27FC236}"><a16:creationId xmlns:a16="http://schemas.microsoft.com/office/drawing/2014/main" id="{6D7ACE45-CEF8-4943-8C4F-7CDDC4EC7E63}"/></a:ext></a:extLst></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId13"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="9687521" y="3497420"/><a:ext cx="2447494" cy="1398568"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:srgbClr val="0070C0"/></a:solidFill></a:ln></p:spPr></p:pic></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1696062553"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sld>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/tableStyles.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:tblStyleLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" def="{5C22544A-7EE6-4342-B048-85BDC9FD1C3A}"/>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/theme/theme1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:theme xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" name="Office Theme"><a:themeElements><a:clrScheme name="Office"><a:dk1><a:sysClr val="windowText" lastClr="000000"/></a:dk1><a:lt1><a:sysClr val="window" lastClr="FFFFFF"/></a:lt1><a:dk2><a:srgbClr val="44546A"/></a:dk2><a:lt2><a:srgbClr val="E7E6E6"/></a:lt2><a:accent1><a:srgbClr val="4472C4"/></a:accent1><a:accent2><a:srgbClr val="ED7D31"/></a:accent2><a:accent3><a:srgbClr val="A5A5A5"/></a:accent3><a:accent4><a:srgbClr val="FFC000"/></a:accent4><a:accent5><a:srgbClr val="5B9BD5"/></a:accent5><a:accent6><a:srgbClr val="70AD47"/></a:accent6><a:hlink><a:srgbClr val="0563C1"/></a:hlink><a:folHlink><a:srgbClr val="954F72"/></a:folHlink></a:clrScheme><a:fontScheme name="Office"><a:majorFont><a:latin typeface="Calibri Light" panose="020F0302020204030204"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="游ゴシック Light"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="等线 Light"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Times New Roman"/><a:font script="Hebr" typeface="Times New Roman"/><a:font script="Thai" typeface="Angsana New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="MoolBoran"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Times New Roman"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/><a:font script="Armn" typeface="Arial"/><a:font script="Bugi" typeface="Leelawadee UI"/><a:font script="Bopo" typeface="Microsoft JhengHei"/><a:font script="Java" typeface="Javanese Text"/><a:font script="Lisu" typeface="Segoe UI"/><a:font script="Mymr" typeface="Myanmar Text"/><a:font script="Nkoo" typeface="Ebrima"/><a:font script="Olck" typeface="Nirmala UI"/><a:font script="Osma" typeface="Ebrima"/><a:font script="Phag" typeface="Phagspa"/><a:font script="Syrn" typeface="Estrangelo Edessa"/><a:font script="Syrj" typeface="Estrangelo Edessa"/><a:font script="Syre" typeface="Estrangelo Edessa"/><a:font script="Sora" typeface="Nirmala UI"/><a:font script="Tale" typeface="Microsoft Tai Le"/><a:font script="Talu" typeface="Microsoft New Tai Lue"/><a:font script="Tfng" typeface="Ebrima"/></a:majorFont><a:minorFont><a:latin typeface="Calibri" panose="020F0502020204030204"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="游ゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="等线"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Arial"/><a:font script="Hebr" typeface="Arial"/><a:font script="Thai" typeface="Cordia New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="DaunPenh"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Arial"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/><a:font script="Armn" typeface="Arial"/><a:font script="Bugi" typeface="Leelawadee UI"/><a:font script="Bopo" typeface="Microsoft JhengHei"/><a:font script="Java" typeface="Javanese Text"/><a:font script="Lisu" typeface="Segoe UI"/><a:font script="Mymr" typeface="Myanmar Text"/><a:font script="Nkoo" typeface="Ebrima"/><a:font script="Olck" typeface="Nirmala UI"/><a:font script="Osma" typeface="Ebrima"/><a:font script="Phag" typeface="Phagspa"/><a:font script="Syrn" typeface="Estrangelo Edessa"/><a:font script="Syrj" typeface="Estrangelo Edessa"/><a:font script="Syre" typeface="Estrangelo Edessa"/><a:font script="Sora" typeface="Nirmala UI"/><a:font script="Tale" typeface="Microsoft Tai Le"/><a:font script="Talu" typeface="Microsoft New Tai Lue"/><a:font script="Tfng" typeface="Ebrima"/></a:minorFont></a:fontScheme><a:fmtScheme name="Office"><a:fillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:lumMod val="110000"/><a:satMod val="105000"/><a:tint val="67000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:lumMod val="105000"/><a:satMod val="103000"/><a:tint val="73000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:lumMod val="105000"/><a:satMod val="109000"/><a:tint val="81000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:satMod val="103000"/><a:lumMod val="102000"/><a:tint val="94000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:satMod val="110000"/><a:lumMod val="100000"/><a:shade val="100000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:lumMod val="99000"/><a:satMod val="120000"/><a:shade val="78000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill></a:fillStyleLst><a:lnStyleLst><a:ln w="6350" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln><a:ln w="12700" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln><a:ln w="19050" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln></a:lnStyleLst><a:effectStyleLst><a:effectStyle><a:effectLst/></a:effectStyle><a:effectStyle><a:effectLst/></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="57150" dist="19050" dir="5400000" algn="ctr" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="63000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle></a:effectStyleLst><a:bgFillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:solidFill><a:schemeClr val="phClr"><a:tint val="95000"/><a:satMod val="170000"/></a:schemeClr></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="93000"/><a:satMod val="150000"/><a:shade val="98000"/><a:lumMod val="102000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:tint val="98000"/><a:satMod val="130000"/><a:shade val="90000"/><a:lumMod val="103000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="63000"/><a:satMod val="120000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill></a:bgFillStyleLst></a:fmtScheme></a:themeElements><a:objectDefaults/><a:extraClrSchemeLst/><a:extLst><a:ext uri="{05A4C25C-085E-4340-85A3-A5531E510DB2}"><thm15:themeFamily xmlns:thm15="http://schemas.microsoft.com/office/thememl/2012/main" name="Office Theme" id="{62F939B6-93AF-4DB8-9C6B-D6C7DFDC589F}" vid="{4A3C46E8-61CC-4603-A589-7422A47A8E4A}"/></a:ext></a:extLst></a:theme>

==> anc/vpsts_suppl/images/armadillo_poke/ppt/viewProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:viewPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:normalViewPr horzBarState="maximized"><p:restoredLeft sz="20009" autoAdjust="0"/><p:restoredTop sz="94660"/></p:normalViewPr><p:slideViewPr><p:cSldViewPr snapToGrid="0"><p:cViewPr varScale="1"><p:scale><a:sx n="85" d="100"/><a:sy n="85" d="100"/></p:scale><p:origin x="72" y="5104"/></p:cViewPr><p:guideLst/></p:cSldViewPr></p:slideViewPr><p:notesTextViewPr><p:cViewPr><p:scale><a:sx n="1" d="1"/><a:sy n="1" d="1"/></p:scale><p:origin x="0" y="0"/></p:cViewPr></p:notesTextViewPr><p:gridSpacing cx="76200" cy="76200"/></p:viewPr>

==> anc/vpsts_suppl/images/twist/view.pvcc <==
<?xml version="1.0"?>
<PVCameraConfiguration description="ParaView camera configuration" version="1.0">
  <Proxy group="views" type="RenderView" id="4157" servers="21">
    <Property name="CameraPosition" id="4157.CameraPosition" number_of_elements="3">
      <Element index="0" value="100"/>
      <Element index="1" value="250"/>
      <Element index="2" value="100"/>
    </Property>
    <Property name="CameraFocalPoint" id="4157.CameraFocalPoint" number_of_elements="3">
      <Element index="0" value="-6"/>
      <Element index="1" value="4"/>
      <Element index="2" value="0"/>
    </Property>
    <Property name="CameraViewUp" id="4157.CameraViewUp" number_of_elements="3">
      <Element index="0" value="1"/>
      <Element index="1" value="0"/>
      <Element index="2" value="0"/>
    </Property>
    <Property name="CenterOfRotation" id="4157.CenterOfRotation" number_of_elements="3">
      <Element index="0" value="0"/>
      <Element index="1" value="0"/>
      <Element index="2" value="0"/>
    </Property>
    <Property name="RotationFactor" id="4157.RotationFactor" number_of_elements="1">
      <Element index="0" value="1"/>
    </Property>
    <Property name="CameraViewAngle" id="4157.CameraViewAngle" number_of_elements="1">
      <Element index="0" value="30"/>
    </Property>
    <Property name="CameraParallelScale" id="4157.CameraParallelScale" number_of_elements="1">
      <Element index="0" value="110.22823067700686"/>
    </Property>
    <Property name="CameraParallelProjection" id="4157.CameraParallelProjection" number_of_elements="1">
      <Element index="0" value="0"/>
      <Domain name="bool" id="4157.CameraParallelProjection.bool"/>
    </Property>
  </Proxy>
</PVCameraConfiguration>


==> anc/vpsts_suppl/suppl.synctex <==
SyncTeX Version:1
Input:1:D:\heonsheen\vpsts_suppl\suppl.tex
Input:2:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\acmart\acmart.cls
Input:3:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\xkeyval\xkeyval.sty
Input:4:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\xkeyval\xkeyval.tex
Input:5:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\xkeyval\xkvutils.tex
Input:6:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\xkeyval\keyval.tex
Input:7:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\xstring\xstring.sty
Input:8:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\xstring\xstring.tex
Input:9:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amscls\amsart.cls
Input:10:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsmath\amsmath.sty
Input:11:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsmath\amstext.sty
Input:12:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsmath\amsgen.sty
Input:13:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsmath\amsbsy.sty
Input:14:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsmath\amsopn.sty
Input:15:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsfonts\umsa.fd
Input:16:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsfonts\amsfonts.sty
Input:17:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\microtype\microtype.sty
Input:18:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\microtype\microtype-pdftex.def
Input:19:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\microtype\microtype.cfg
Input:20:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\etoolbox\etoolbox.sty
Input:21:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\booktabs\booktabs.sty
Input:22:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\refcount.sty
Input:23:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\ltxcmds.sty
Input:24:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\infwarerr.sty
Input:25:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\totpages\totpages.sty
Input:26:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\ms\everyshi.sty
Input:27:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\environ\environ.sty
Input:28:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\trimspaces\trimspaces.sty
Input:29:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\textcase\textcase.sty
Input:30:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\natbib\natbib.sty
Input:31:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\hyperref\hyperref.sty
Input:32:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\iftex\iftex.sty
Input:33:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\pdftexcmds.sty
Input:34:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\iftex\ifluatex.sty
Input:35:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\iftex\ifpdf.sty
Input:36:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\kvsetkeys.sty
Input:37:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\etexcmds.sty
Input:38:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\kvdefinekeys.sty
Input:39:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\pdfescape.sty
Input:40:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\hycolor.sty
Input:41:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\xcolor-patch.sty
Input:42:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\hopatch.sty
Input:43:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\letltxmacro.sty
Input:44:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\auxhook.sty
Input:45:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\kvoptions.sty
Input:46:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\hyperref\pd1enc.def
Input:47:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\intcalc.sty
Input:48:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\00miktex\hyperref.cfg
Input:49:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\hyperref\puenc.def
Input:50:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\url\url.sty
Input:51:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\bitset.sty
Input:52:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\bigintcalc.sty
Input:53:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\atbegshi.sty
Input:54:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\hyperref\hpdftex.def
Input:55:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\atveryend.sty
Input:56:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\rerunfilecheck.sty
Input:57:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\uniquecounter.sty
Input:58:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics\graphicx.sty
Input:59:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics\graphics.sty
Input:60:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics\trig.sty
Input:61:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics-cfg\graphics.cfg
Input:62:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics-def\pdftex.def
Input:63:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\xcolor\xcolor.sty
Input:64:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\graphics-cfg\color.cfg
Input:65:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\geometry\geometry.sty
Input:66:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\iftex\ifvtex.sty
Input:67:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\iftex\ifxetex.sty
Input:68:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\geometry\geometry.cfg
Input:69:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\ncctools\manyfoot.sty
Input:70:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\ncctools\nccfoots.sty
Input:71:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pdftex\glyphtounicode.tex
Input:72:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\cmap\cmap.sty
Input:73:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\fontenc.sty
Input:74:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\t1enc.def
Input:75:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\libertine.sty
Input:76:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\textcomp.sty
Input:77:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\ts1enc.def
Input:78:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\ts1enc.dfu
Input:79:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\mweights\mweights.sty
Input:80:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\fontenc.sty
Input:81:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\fontaxes\fontaxes.sty
Input:82:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\LinLibertine_I.tex
Input:83:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\inconsolata\zi4.sty
Input:84:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\newtxmath.sty
Input:85:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\centernot.sty
Input:86:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\binhex\binhex.tex
Input:87:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\caption\caption.sty
Input:88:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\caption\caption3.sty
Input:89:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\float\float.sty
Input:90:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\comment\comment.sty
Input:91:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\fancyhdr\fancyhdr.sty
Input:92:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\t1linuxlibertinet-tlf.fd
Input:93:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\jknappen\mathrsfs.sty
Input:94:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\tools\bm.sty
Input:95:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\breqn\breqn.sty
Input:96:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\l3kernel\expl3.sty
Input:97:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\l3kernel\expl3-code.tex
Input:98:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\l3kernel\l3deprecation.def
Input:99:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\l3backend\l3backend-pdfmode.def
Input:100:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\breqn\flexisym.sty
Input:101:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\breqn\cmbase.sym
Input:102:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\breqn\mathstyle.sty
Input:103:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\tools\calc.sty
Input:104:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\frontendlayer\tikz.sty
Input:105:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\basiclayer\pgf.sty
Input:106:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\utilities\pgfrcs.sty
Input:107:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfutil-common.tex
Input:108:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfutil-common-lists.tex
Input:109:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfutil-latex.def
Input:110:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfrcs.code.tex
Input:111:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\pgf.revision.tex
Input:112:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\basiclayer\pgfcore.sty
Input:113:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\systemlayer\pgfsys.sty
Input:114:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgfsys.code.tex
Input:115:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfkeys.code.tex
Input:116:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfkeysfiltered.code.tex
Input:117:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgf.cfg
Input:118:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgfsys-pdftex.def
Input:119:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgfsys-common-pdf.def
Input:120:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgfsyssoftpath.code.tex
Input:121:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\systemlayer\pgfsysprotocol.code.tex
Input:122:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcore.code.tex
Input:123:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmath.code.tex
Input:124:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathcalc.code.tex
Input:125:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathutil.code.tex
Input:126:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathparser.code.tex
Input:127:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.code.tex
Input:128:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.basic.code.tex
Input:129:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.trigonometric.code.tex
Input:130:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.random.code.tex
Input:131:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.comparison.code.tex
Input:132:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.base.code.tex
Input:133:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.round.code.tex
Input:134:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.misc.code.tex
Input:135:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfunctions.integerarithmetics.code.tex
Input:136:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmathfloat.code.tex
Input:137:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfint.code.tex
Input:138:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorepoints.code.tex
Input:139:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorepathconstruct.code.tex
Input:140:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorepathusage.code.tex
Input:141:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorescopes.code.tex
Input:142:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoregraphicstate.code.tex
Input:143:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoretransformations.code.tex
Input:144:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorequick.code.tex
Input:145:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoreobjects.code.tex
Input:146:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorepathprocessing.code.tex
Input:147:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorearrows.code.tex
Input:148:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoreshade.code.tex
Input:149:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoreimage.code.tex
Input:150:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoreexternal.code.tex
Input:151:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorelayers.code.tex
Input:152:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcoretransparency.code.tex
Input:153:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorepatterns.code.tex
Input:154:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\basiclayer\pgfcorerdf.code.tex
Input:155:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\modules\pgfmoduleshapes.code.tex
Input:156:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\modules\pgfmoduleplot.code.tex
Input:157:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\compatibility\pgfcomp-version-0-65.sty
Input:158:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\compatibility\pgfcomp-version-1-18.sty
Input:159:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\utilities\pgffor.sty
Input:160:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\utilities\pgfkeys.sty
Input:161:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgfkeys.code.tex
Input:162:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgf\math\pgfmath.sty
Input:163:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmath.code.tex
Input:164:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\utilities\pgffor.code.tex
Input:165:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\math\pgfmath.code.tex
Input:166:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\tikz.code.tex
Input:167:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\pgflibraryplothandlers.code.tex
Input:168:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\modules\pgfmodulematrix.code.tex
Input:169:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarytopaths.code.tex
Input:170:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarypatterns.code.tex
Input:171:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\pgflibrarypatterns.code.tex
Input:172:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.code.tex
Input:173:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.geometric.code.tex
Input:174:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.geometric.code.tex
Input:175:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.misc.code.tex
Input:176:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.misc.code.tex
Input:177:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.symbols.code.tex
Input:178:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.symbols.code.tex
Input:179:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.arrows.code.tex
Input:180:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.arrows.code.tex
Input:181:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.callouts.code.tex
Input:182:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.callouts.code.tex
Input:183:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryshapes.multipart.code.tex
Input:184:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\shapes\pgflibraryshapes.multipart.code.tex
Input:185:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarybackgrounds.code.tex
Input:186:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarypositioning.code.tex
Input:187:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarypetri.code.tex
Input:188:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\pgfplots\pgfplots.sty
Input:189:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.revision.tex
Input:190:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.code.tex
Input:191:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotscore.code.tex
Input:192:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\sys\pgfplotssysgeneric.code.tex
Input:193:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\libs\pgfplotslibrary.code.tex
Input:194:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\oldpgfcompatib\pgfplotsoldpgfsupp_loader.code.tex
Input:195:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\pgflibraryfpu.code.tex
Input:196:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotsutil.code.tex
Input:197:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\liststructure\pgfplotsliststructure.code.tex
Input:198:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\liststructure\pgfplotsliststructureext.code.tex
Input:199:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\liststructure\pgfplotsarray.code.tex
Input:200:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\liststructure\pgfplotsmatrix.code.tex
Input:201:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\numtable\pgfplotstableshared.code.tex
Input:202:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\liststructure\pgfplotsdeque.code.tex
Input:203:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotsbinary.code.tex
Input:204:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotsbinary.data.code.tex
Input:205:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotsutil.verb.code.tex
Input:206:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\libs\pgflibrarypgfplots.surfshading.code.tex
Input:207:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\sys\pgflibrarypgfplots.surfshading.pgfsys-pdftex.def
Input:208:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotscolormap.code.tex
Input:209:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\util\pgfplotscolor.code.tex
Input:210:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotsstackedplots.code.tex
Input:211:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotsplothandlers.code.tex
Input:212:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotsmeshplothandler.code.tex
Input:213:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotsmeshplotimage.code.tex
Input:214:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.scaling.code.tex
Input:215:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotscoordprocessing.code.tex
Input:216:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.errorbars.code.tex
Input:217:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.markers.code.tex
Input:218:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplotsticks.code.tex
Input:219:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgfplots\pgfplots.paths.code.tex
Input:220:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarydecorations.code.tex
Input:221:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\modules\pgfmoduledecorations.code.tex
Input:222:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarydecorations.pathmorphing.code.tex
Input:223:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\decorations\pgflibrarydecorations.pathmorphing.code.tex
Input:224:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibrarydecorations.pathreplacing.code.tex
Input:225:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\decorations\pgflibrarydecorations.pathreplacing.code.tex
Input:226:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\frontendlayer\tikz\libraries\tikzlibraryplotmarks.code.tex
Input:227:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\pgf\libraries\pgflibraryplotmarks.code.tex
Input:228:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\caption\subcaption.sty
Input:229:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\algorithm2e\algorithm2e.sty
Input:230:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\ifthen.sty
Input:231:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\ifoddpage\ifoddpage.sty
Input:232:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\tools\xspace.sty
Input:233:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\relsize\relsize.sty
Input:234:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\adjustbox\adjustbox.sty
Input:235:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\adjustbox\adjcalc.sty
Input:236:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\adjustbox\trimclip.sty
Input:237:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\collectbox\collectbox.sty
Input:238:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\adjustbox\tc-pdftex.def
Input:239:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\varwidth\varwidth.sty
Input:240:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\tools\tabularx.sty
Input:241:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\tools\array.sty
Input:242:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\enumitem\enumitem.sty
Input:243:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\overpic\overpic.sty
Input:244:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\eepic\epic.sty
Input:245:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\inputenc.sty
Input:246:D:\heonsheen\vpsts_suppl\suppl.aux
Input:247:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\omlnxlmi.fd
Input:248:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\untxexa.fd
Input:249:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\base\ts1cmr.fd
Input:250:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\lmsntxsy.fd
Input:251:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\lmxntxexx.fd
Input:252:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\ot1linuxlibertinet-tlf.fd
Input:253:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsfonts\umsa.fd
Input:254:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\amsfonts\umsb.fd
Input:255:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\untxmia.fd
Input:256:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\untxsym.fd
Input:257:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\newtx\untxsyc.fd
Input:258:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\jknappen\ursfs.fd
Input:259:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\hyperref\nameref.sty
Input:260:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\generic\oberdiek\gettitlestring.sty
Input:261:D:\heonsheen\vpsts_suppl\suppl.out
Input:262:D:\heonsheen\vpsts_suppl\suppl.out
Input:263:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\context\base\mkii\supp-pdf.mkii
Input:264:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\epstopdf-base.sty
Input:265:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\oberdiek\grfext.sty
Input:266:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\upquote\upquote.sty
Input:267:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\t1linuxbiolinumt-tlf.fd
Input:268:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\libertine\ts1linuxlibertinet-tlf.fd
Input:269:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\microtype\mt-msa.cfg
Input:270:C:\Users\heons\AppData\Local\Programs\MiKTeX 2.9\tex\latex\microtype\mt-msb.cfg
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!27065
{1
[1,175:4736286,44957698:24218993,40221412,0
h1,175:4736286,4736286:0,0,0
h1,175:4736286,4736286:0,0,0
[1,175:4736286,4736286:0,0,0
(1,175:4736286,3735307:0,0,0
k1,175:4736286,3735307:1787411
)
]
[1,175:4736286,44761088:24218993,40024802,196610
[1,175:3014656,44761088:25940623,40960000,196610
[1,175:3014656,4653056:25940623,851968,0
(1,175:3014656,4653056:25940623,786432,0
(1,175:3014656,4653056:25940623,786432,0
g1,175:3014656,4653056
(1,175:3014656,4653056:27739604,786432,0
[1,175:3014656,4653056:27739604,786432,0
(1,175:3014656,4417124:27739604,550500,235932
(1,175:3014656,4417124:0,550500,235932
[1,175:3014656,4417124:27739604,550500,235932
(1,175:3014656,4417124:27739604,550500,235932
h1,175:3014656,4417124:0,0,0
r1,175:3014656,4417124:0,786432,235932
k1,175:16884458,4417124:13869802
k1,175:30754260,4417124:13869802
)
]
k1,175:3014656,4417124:-27739604
)
g1,175:3014656,4417124
[1,175:3014656,4417124:27739604,0,0
(1,175:3014656,4417124:27739604,0,0
k1,175:16884458,4417124:13869802
h1,175:16884458,4417124:0,0,0
g1,175:16884458,4417124
k1,175:30754260,4417124:13869802
)
]
g1,175:30754260,4417124
(1,175:30754260,4417124:0,550500,235932
k1,175:3014656,4417124:-27739604
[1,175:3014656,4417124:27739604,550500,235932
(1,175:3014656,4417124:27739604,550500,235932
k1,175:30754260,4417124:27739604
h1,175:30754260,4417124:0,0,0
r1,175:30754260,4417124:0,786432,235932
g1,175:30754260,4417124
g1,175:30754260,4417124
)
]
)
)
]
)
k1,175:28955279,4653056:-1798981
)
)
]
[1,175:3014656,43188224:25940623,37617664,0
(1,136:3014656,11376236:25940623,5805676,0
[1,136:3014656,11376236:25940623,5805676,0
(1,136:3014656,8110941:25940623,2540381,0
[1,136:3014656,8110941:25940623,2540381,0
(1,136:3014656,6225028:25940623,654468,1335413
[1,136:3014656,6225028:25940623,654468,1335413
(1,136:3014656,6225028:25940623,654468,224604
x1,136:3616748,6225028
x1,136:6241225,6225028
g1,136:6477154,6225028
x1,136:7438800,6225028
x1,136:9182788,6225028
x1,136:11106085,6225028
g1,136:11342014,6225028
x1,136:16050219,6225028
g1,136:16286148,6225028
x1,136:17165692,6225028
g1,136:17401621,6225028
x1,136:18447259,6225028
x1,136:19098424,6225028
g1,136:19334353,6225028
x1,136:22024890,6225028
g1,136:22260819,6225028
x1,136:24226583,6225028
g1,136:24462512,6225028
x1,136:26622680,6225028
k1,136:28955279,6225028:2451507
)
(1,136:3014656,7339140:25940623,654468,221301
x1,136:8949695,7339140
g1,136:9185624,7339140
x1,136:10437937,7339140
x1,136:13669225,7339140
k1,136:21312252,7339140:7643027
k1,136:28955279,7339140:7643027
)
]
g1,136:28955279,6225028
g1,136:28955279,6225028
)
]
g1,136:28955279,8110941
g1,136:28955279,8110941
)
(1,136:3014656,9238159:25940623,471475,135954
x1,136:5290223,9238159
g1,136:5469627,9238159
x1,136:7423702,9238159
g1,136:7603106,9238159
x1,136:9932495,9238159
g1,136:10079951,9238159
x1,136:11242492,9238159
x1,136:12600854,9238159
g1,136:12748310,9238159
x1,136:13228426,9238159
g1,136:13375882,9238159
x1,136:14995536,9238159
g1,136:15142992,9238159
x1,136:17606093,9238159
g1,136:17753549,9238159
x1,136:19561356,9238159
k1,136:28955279,9238159:9393923
g1,136:28955279,9238159
)
(1,136:3014656,10090127:25940623,471475,135954
x1,136:4877593,10090127
g1,136:5056997,10090127
x1,136:8098263,10090127
x1,136:8735507,10090127
g1,136:8882963,10090127
x1,136:10045504,10090127
x1,136:11403866,10090127
g1,136:11551322,10090127
x1,136:12031438,10090127
g1,136:12178894,10090127
x1,136:13798548,10090127
g1,136:13946004,10090127
x1,136:16409105,10090127
g1,136:16556561,10090127
x1,136:18364368,10090127
k1,136:28955279,10090127:10590911
g1,136:28955279,10090127
)
(1,136:3014656,10942095:25940623,471475,135954
x1,136:5520578,10942095
g1,136:5699982,10942095
x1,136:6309240,10942095
g1,136:6488644,10942095
x1,136:6889793,10942095
x1,136:7667690,10942095
g1,136:7815146,10942095
x1,136:8977687,10942095
x1,136:10336049,10942095
g1,136:10483505,10942095
x1,136:10963621,10942095
g1,136:11111077,10942095
x1,136:12730731,10942095
g1,136:12878187,10942095
x1,136:15341288,10942095
g1,136:15488744,10942095
x1,136:17296551,10942095
g1,136:17444007,10942095
x1,136:18331690,10942095
g1,136:18479146,10942095
x1,136:19635199,10942095
g1,136:19782655,10942095
x1,136:20541168,10942095
x1,136:22346615,10942095
g1,136:22494071,10942095
x1,136:24086593,10942095
x1,136:24781404,10942095
g1,136:24928860,10942095
x1,136:26736667,10942095
k1,136:28955279,10942095:2218612
g1,136:28955279,10942095
)
]
g1,136:28955279,11376236
g1,136:28955279,11376236
)
(1,136:3014656,12409734:25940623,420986,8257
x1,136:3429302,12409734
x1,136:4355913,12409734
g1,136:4503369,12409734
x1,136:5985595,12409734
x1,136:7190014,12409734
g1,136:7337470,12409734
x1,136:9430750,12409734
k1,136:28955279,12409734:19600026
g1,136:28955279,12409734
)
(1,136:3014656,13130630:25940623,405209,139198
x1,136:4521713,13130630
k1,136:4685126,13130630:163413
x1,136:5393232,13130630
x1,136:6026654,13130630
k1,136:6190067,13130630:163413
x1,136:7074448,13130630
x1,136:7805934,13130630
k1,136:7969363,13130630:163429
x1,136:9132294,13130630
k1,136:9295707,13130630:163413
x1,136:11207654,13130630
x1,136:11634886,13130630
k1,136:11798314,13130630:163428
x1,136:12703751,13130630
k1,136:12867164,13130630:163413
x1,136:14605244,13130630
k1,136:14768657,13130630:163413
x1,136:15284244,13130630
k1,136:15447657,13130630:163413
x1,136:16343469,13130630
k1,136:16506978,13130630:163509
x1,136:17758346,13130630
k1,136:17921854,13130630:163508
x1,136:18314110,13130630
x1,136:19792630,13130630
k1,136:19956043,13130630:163413
x1,136:20505322,13130630
x1,136:21496885,13130630
x1,136:22594664,13130630
k1,136:22758077,13130630:163413
x1,136:25423852,13130630
k1,136:25587265,13130630:163413
x1,136:26076983,13130630
k1,136:26240396,13130630:163413
x1,136:27212011,13130630
k1,136:27375424,13130630:163413
x1,136:28955279,13130630
k1,136:28955279,13130630:0
)
(1,136:3014656,13851526:25940623,416120,140378
x1,136:4094773,13851526
k1,136:4242562,13851526:147789
x1,136:5446926,13851526
k1,136:5594716,13851526:147790
x1,136:8879936,13851526
k1,136:9027725,13851526:147789
x1,136:9737040,13851526
x1,136:11668386,13851526
k1,136:11816176,13851526:147790
x1,136:12320054,13851526
x1,136:12578459,13851526
x1,136:12940482,13851526
k1,136:13088273,13851526:147791
x1,136:13480898,13851526
x1,136:14296717,13851526
k1,136:14444506,13851526:147789
x1,136:16435299,13851526
k1,136:16583090,13851526:147791
x1,136:18192442,13851526
k1,136:18340232,13851526:147790
x1,136:20261565,13851526
k1,136:20409356,13851526:147791
x1,136:20729578,13851526
x1,136:20928465,13851526
x1,136:21595994,13851526
k1,136:21743785,13851526:147791
x1,136:22147005,13851526
k1,136:22294794,13851526:147789
x1,136:22568513,13851526
k1,136:22716302,13851526:147789
x1,136:24950203,13851526
x1,136:25438200,13851526
k1,136:25585989,13851526:147789
x1,136:26985781,13851526
k1,136:27133570,13851526:147789
x1,136:27407289,13851526
k1,136:27555078,13851526:147789
x1,136:29046112,13851526
k1,136:28955279,13851526:0
)
(1,136:3014656,14572422:25940623,405209,139198
$1,136:3014656,14572422
x1,136:4240898,14572422
g1,136:4240898,14572422
x1,136:4380096,14572422
g1,136:4380096,14572422
x1,136:4570609,14572422
g1,136:4570609,14572422
x1,136:4761122,14572422
g1,136:4761122,14572422
x1,136:5516685,14572422
g1,136:5516685,14572422
x1,136:5646446,14572422
g1,136:5646446,14572422
x1,136:6458043,14572422
g1,136:6458043,14572422
x1,136:6648556,14572422
g1,136:6648556,14572422
x1,136:7197092,14572422
g1,136:7197092,14572422
x1,136:7326853,14572422
g1,136:7326853,14572422
x1,136:8423925,14572422
g1,136:8423925,14572422
x1,136:8614438,14572422
g1,136:8614438,14572422
x1,136:10534314,14572422
$1,136:10534314,14572422
k1,136:28955278,14572422:18420964
g1,136:28955278,14572422
)
(1,139:3014656,15984057:25940623,433848,4587
(1,139:3014656,15984057:992215,409600,4587
g1,139:3014656,15984057
x1,139:3351511,15984057
g1,139:4006871,15984057
)
x1,139:6557530,15984057
g1,139:6721370,15984057
x1,139:11226964,15984057
x1,139:11670642,15984057
g1,139:11834482,15984057
x1,139:14345163,15984057
x1,139:14788841,15984057
k1,139:21861247,15984057:7094033
k1,139:28955279,15984057:7094032
)
[1,156:3014656,26060174:25940623,9035131,0
[1,156:3014656,26060174:25940623,9035131,0
(1,154:3014656,20957372:25940623,3932329,3595474
k1,154:3273921,20957372:259265
h1,144:3273921,20957372:0,0,0
$1,148:3273921,20957372
[1,148:3273921,20957372:12711047,3932329,3595474
(1,146:3273921,23438734:12711047,6413691,0
g1,146:3273921,23438734
h1,145:3273921,23438734:0,0,0
(1,145:3273921,23438734:12787959,6413691,0
(1,145:3273921,23438734:12787453,6413707,0
(1,145:3273921,23438734:12787453,6413707,0
(1,145:3273921,23438734:0,6413707,0
(1,145:3273921,23438734:0,47510876,0
(1,145:3273921,23438734:94725734,47510876,0
)
k1,145:3273919,23438734:-94725736
)
)
g1,145:16061374,23438734
)
)
)
g1,146:16061880,23438734
g1,146:16061880,23438734
)
(1,146:3273921,24336575:12711047,504625,216271
h1,146:3273921,24336575:0,0,0
g1,146:3273921,24336575
[1,146:3273921,24336575:12711047,504625,216271
(1,146:3273921,24336575:12711047,504625,216271
k1,146:9314184,24336575:6040263
h1,146:9314184,24336575:0,0,0
r1,146:9314184,24336575:0,720896,216271
g1,146:9314184,24336575
x1,146:9491131,24336575
x1,146:9944705,24336575
r1,146:9944705,24336575:0,216271,216271
g1,146:9944705,24336575
k1,146:15984968,24336575:6040263
)
]
g1,146:15984968,24336575
g1,146:15984968,24336575
)
]
$1,148:15984968,20957372
$1,153:15984968,20957372
[1,153:15984968,20957372:12711047,3932329,3595474
(1,151:15984968,23438734:12711047,6413691,0
g1,151:15984968,23438734
h1,150:15984968,23438734:0,0,0
(1,150:15984968,23438734:12787959,6413691,0
(1,150:15984968,23438734:12787453,6413707,0
(1,150:15984968,23438734:12787453,6413707,0
(1,150:15984968,23438734:0,6413707,0
(1,150:15984968,23438734:0,47510876,0
(1,150:15984968,23438734:94725734,47510876,0
)
k1,150:15984966,23438734:-94725736
)
)
g1,150:28772421,23438734
)
)
)
g1,151:28772927,23438734
g1,151:28772927,23438734
)
(1,151:15984968,24336575:12711047,504625,216271
h1,151:15984968,24336575:0,0,0
g1,151:15984968,24336575
[1,151:15984968,24336575:12711047,504625,216271
(1,151:15984968,24336575:12711047,504625,216271
k1,151:22011371,24336575:6026403
h1,151:22011371,24336575:0,0,0
r1,151:22011371,24336575:0,720896,216271
g1,151:22011371,24336575
x1,151:22188318,24336575
x1,151:22669613,24336575
r1,151:22669613,24336575:0,216271,216271
g1,151:22669613,24336575
k1,151:28696015,24336575:6026402
)
]
g1,151:28696015,24336575
g1,151:28696015,24336575
)
]
$1,153:28696015,20957372
g1,154:28696015,20957372
k1,154:28955279,20957372:259264
)
(1,154:3014656,25843903:25940623,504625,216271
h1,154:3014656,25843903:0,0,0
g1,154:3014656,25843903
[1,154:3014656,25843903:25940623,504625,216271
(1,154:3014656,25843903:25940623,504625,216271
k1,154:3305813,25843903:291157
h1,154:3305813,25843903:0,0,0
x1,154:4180520,25843903
g1,154:4327976,25843903
x1,154:4732005,25843903
r1,154:5026917,25843903:0,720896,216271
g1,154:5026917,25843903
x1,154:7043521,25843903
g1,154:7190977,25843903
x1,154:9579171,25843903
g1,154:9726627,25843903
x1,154:13187709,25843903
x1,154:13317470,25843903
g1,154:13464926,25843903
x1,154:13835925,25843903
g1,154:13983381,25843903
x1,154:14935945,25843903
g1,154:15083401,25843903
x1,154:15563517,25843903
g1,154:15710973,25843903
x1,154:16019450,25843903
x1,154:17540012,25843903
g1,154:17687468,25843903
x1,154:19960645,25843903
g1,154:20108101,25843903
$1,154:20108101,25843903
x1,154:20467303,25843903
(1,154:20467303,25932376:304985,208109,2631
x1,154:20739520,25932376
)
$1,154:20772288,25843903
g1,154:20919744,25843903
x1,154:21399860,25843903
g1,154:21547316,25843903
x1,154:22013276,25843903
x1,154:22839028,25843903
x1,154:23619953,25843903
g1,154:23767409,25843903
x1,154:24271708,25843903
x1,154:25289742,25843903
g1,154:25437198,25843903
$1,154:25437198,25843903
x1,154:25739777,25843903
$1,154:25739777,25843903
g1,154:25887233,25843903
x1,154:26281824,25843903
x1,154:27048005,25843903
g1,154:27195461,25843903
x1,154:27469729,25843903
g1,154:27617185,25843903
x1,154:28112637,25843903
g1,154:28260093,25843903
x1,154:28664122,25843903
r1,154:28664122,25843903:0,216271,216271
g1,154:28664122,25843903
k1,154:28955279,25843903:291157
)
]
g1,154:28955279,25843903
g1,154:28955279,25843903
)
]
]
(1,160:3014656,27681811:25940623,450232,154665
h1,158:3014656,27681811:655360,0,0
x1,158:6458189,27681811
k1,158:6657172,27681811:198983
x1,158:7526846,27681811
k1,158:7725829,27681811:198983
x1,158:8849519,27681811
k1,158:9048502,27681811:198983
x1,158:9592633,27681811
k1,158:9791616,27681811:198983
x1,158:12252241,27681811
k1,158:12451223,27681811:198982
x1,158:13072897,27681811
k1,158:13271880,27681811:198983
x1,158:13816011,27681811
k1,158:14014994,27681811:198983
x1,158:14884668,27681811
k1,158:15083651,27681811:198983
x1,158:16460692,27681811
k1,158:16659675,27681811:198983
x1,158:17659032,27681811
x1,158:18211092,27681811
x1,158:18319488,27681811
k1,158:18518506,27681811:199018
x1,158:19516526,27681811
k1,158:19715508,27681811:198982
x1,158:20669410,27681811
k1,158:20868393,27681811:198983
x1,158:21505440,27681811
x1,158:22573739,27681811
k1,158:22772722,27681811:198983
x1,158:23886387,27681811
x1,158:24179947,27681811
k1,158:24378930,27681811:198983
x1,158:26134323,27681811
k1,158:26333306,27681811:198983
x1,158:28967731,27681811
k1,158:28955279,27681811:0
)
(1,160:3014656,28468243:25940623,450232,154665
x1,160:3323985,28468243
x1,158:5229767,28468243
g1,158:5393607,28468243
x1,158:5927069,28468243
g1,159:6090909,28468243
x1,159:6943530,28468243
g1,159:7107370,28468243
x1,159:7447501,28468243
x1,159:9117355,28468243
g1,159:9281195,28468243
x1,159:11682431,28468243
g1,159:11846271,28468243
x1,159:12738214,28468243
g1,159:12902054,28468243
x1,159:13194999,28468243
x1,159:15134861,28468243
x1,159:15272486,28468243
g1,159:15436326,28468243
x1,159:15883280,28468243
x1,159:16726071,28468243
k1,160:28955279,28468243:12229208
g1,160:28955279,28468243
)
(1,161:3014656,29254675:25940623,0,0
h1,161:3014656,29254675:655360,0,0
k1,161:28955280,29254675:25285264
g1,161:28955280,29254675
)
(1,163:12546651,30339823:16408628,982260,565246
(1,163:12546651,30339823:6876633,982260,565246
(1,161:12546651,30339823:0,0,0
$1,161:12546651,30339823
(1,161:12546651,29553391:0,0,0
)
$1,161:12546651,30339823
)
(1,163:12546651,30339823:2719454,982260,565246
(1,163:12546651,30339823:2719454,982260,565246
h1,163:12546651,30339823:78643,0,0
[1,163:12625294,30339823:2562168,982260,565246
(1,163:12625294,29889920:2562168,532357,153026
x1,163:12916929,29889920
(1,163:12936917,29652025:255230,294462,1434
x1,163:13159379,29652025
)
x1,163:13591261,29889920
(1,163:13591261,29988223:255230,294462,1434
x1,163:13813723,29988223
)
x1,163:14287548,29889920
x1,163:14518889,29889920
g1,163:14628113,29889920
x1,163:14966934,29889920
x1,163:15187462,29889920
)
(1,163:12625294,30789399:2562168,483860,115670
k1,163:13461734,30789399:836440
x1,163:13753369,30789399
x1,163:14019117,30789399
(1,163:14095793,30600001:255230,294462,1434
x1,163:14318255,30600001
)
k1,163:15187462,30789399:836439
)
]
h1,163:15187462,30339823:78643,0,0
)
)
g1,163:15448145,30339823
x1,163:15808593,30339823
g1,163:15990633,30339823
x1,163:16329454,30339823
x1,163:16795742,30339823
g1,163:17018050,30339823
x1,163:17434858,30339823
g1,163:17580490,30339823
x1,163:18080529,30339823
(1,163:18080529,30069160:255230,294462,1434
x1,163:18302991,30069160
)
g1,163:18481391,30339823
x1,163:18841839,30339823
g1,163:18987471,30339823
x1,163:19416731,30339823
)
(1,163:28259943,30339823:695336,462356,132382
(1,163:28259943,30339823:695336,462356,132382
x1,163:28759982,30339823
x1,163:28955279,30339823
)
)
)
(1,166:3014656,31595813:25940623,450232,7536
h1,165:3014656,31595813:655360,0,0
x1,165:4159569,31595813
x1,165:4447270,31595813
g1,165:4611110,31595813
x1,165:5546308,31595813
g1,165:5710148,31595813
x1,165:7081812,31595813
x1,165:7369513,31595813
k1,166:28955279,31595813:21585766
g1,166:28955279,31595813
)
(1,169:3014656,32893418:25940623,911931,565246
g1,169:10629573,32893418
(1,169:10629573,32893418:2464224,911931,565246
g1,169:10629573,32893418
(1,169:10629573,32893418:0,452196,268700
[1,169:10629573,32926186:0,484964,235932
(1,93:10629573,32926186:0,550500,235932
r1,169:10629573,32926186:0,786432,235932
)
]
)
(1,169:10629573,32893418:2464224,911931,565246
$1,169:10629573,32893418
(1,169:10629573,32893418:2464224,911931,565246
(1,169:10629573,32893418:2464224,911931,565246
h1,169:10629573,32893418:78643,0,0
[1,169:10708216,32893418:2306938,911931,565246
(1,169:10708216,32443515:2306938,462028,153026
x1,169:10999851,32443515
x1,169:11418953,32443515
(1,169:11418953,32541818:255230,294462,1434
x1,169:11641415,32541818
)
x1,169:12115240,32443515
x1,169:12346581,32443515
g1,169:12455805,32443515
x1,169:12794626,32443515
x1,169:13015154,32443515
)
(1,169:10708216,33342994:2306938,430243,115670
k1,169:11544656,33342994:836440
x1,169:11836291,33342994
x1,169:12102039,33342994
k1,169:13015154,33342994:836439
)
]
h1,169:13015154,32893418:78643,0,0
)
)
$1,169:13093797,32893418
)
)
g1,169:13093797,32893418
(1,169:13093797,32893418:8246565,911931,565246
(1,169:13093797,32893418:8246565,847051,457112
$1,169:13093797,32893418
(1,169:13093797,32893418:8246565,847051,457112
h1,169:13093797,32893418:0,0,0
g1,169:13275837,32893418
x1,169:13636285,32893418
g1,169:13818325,32893418
(1,169:13818325,32893418:462028,847051,457112
(1,169:13818325,32893418:462028,847051,457112
h1,169:13818325,32893418:78643,0,0
[1,169:13896968,32893418:304742,847051,457112
(1,169:13896968,32449740:304742,403373,1965
x1,169:14201710,32449740
)
(1,169:13896968,33342994:304742,403373,7536
x1,169:14201710,33342994
)
]
h1,169:14201710,32893418:78643,0,0
)
)
x1,169:14721410,32893418
g1,169:14943718,32893418
x1,169:15360526,32893418
g1,169:15506158,32893418
x1,169:16006197,32893418
g1,169:16115421,32893418
(1,169:16115421,32893418:3882227,565125,227410
(1,169:16115421,32365854:290324,36700,754974
x1,169:16392638,32365854
)
x1,169:16744566,32893418
x1,169:17210854,32893418
g1,169:17433162,32893418
x1,169:17849970,32893418
g1,169:17995602,32893418
x1,169:18495641,32893418
(1,169:18495641,32622755:255230,294462,1434
x1,169:18718103,32622755
)
g1,169:18896503,32893418
x1,169:19256951,32893418
g1,169:19402583,32893418
x1,169:19707325,32893418
(1,169:19707325,32365854:290323,36700,754974
x1,169:19938666,32365854
)
)
g1,169:20106872,32893418
x1,169:20231390,32893418
g1,169:20347167,32893418
x1,169:21313821,32893418
)
$1,169:21340362,32893418
)
g1,169:21340362,32893418
)
g1,169:28955279,32893418
(1,169:28955279,32893418:0,911931,565246
(1,169:28955279,32893418:0,462356,268700
k1,169:28259943,32893418:-695336
(1,169:28259943,32893418:695336,462356,268700
(1,169:28259943,32893418:0,452196,268700
[1,169:28259943,32926186:0,484964,235932
(1,93:28259943,32926186:0,550500,235932
r1,169:28259943,32926186:0,786432,235932
)
]
)
(1,169:28259943,32893418:0,0,0
(1,169:28259943,31910378:0,0,0
)
)
(1,169:28259943,32893418:695336,462356,132382
x1,169:28759982,32893418
x1,169:28955279,32893418
)
)
)
)
g1,169:28955279,32893418
)
(1,169:3014656,34567859:25940623,847051,457112
g1,169:10629573,34567859
(1,169:10629573,34567859:2464224,847051,457112
k1,169:11098482,34567859:468909
(1,169:11098482,34567859:0,452196,268700
[1,169:11098482,34600627:0,484964,235932
(1,93:11098482,34600627:0,550500,235932
r1,169:11098482,34600627:0,786432,235932
)
]
)
(1,169:11098482,34567859:1995315,462028,153026
$1,169:11098482,34567859
(1,169:11098482,34567859:1995315,462028,153026
x1,169:11497596,34567859
(1,169:11497596,34666162:255230,294462,1434
x1,169:11720058,34666162
)
x1,169:12193883,34567859
x1,169:12425224,34567859
g1,169:12534448,34567859
x1,169:12873269,34567859
x1,169:13093797,34567859
)
$1,169:13093797,34567859
)
)
g1,169:13093797,34567859
(1,169:13093797,34567859:8246565,847051,457112
(1,169:13093797,34567859:8043595,847051,457112
$1,169:13093797,34567859
(1,169:13093797,34567859:8043595,847051,457112
h1,169:13093797,34567859:0,0,0
g1,169:13275837,34567859
x1,169:13636285,34567859
g1,169:13818325,34567859
(1,169:13818325,34567859:766770,847051,457112
(1,169:13818325,34567859:766770,847051,457112
h1,169:13818325,34567859:78643,0,0
[1,169:13896968,34567859:609484,847051,457112
(1,169:13896968,34124181:609484,403373,1965
k1,169:14049339,34124181:152371
x1,169:14354081,34124181
k1,169:14506452,34124181:152371
)
(1,169:13896968,35017435:609484,403373,7536
x1,169:14506452,35017435
)
]
h1,169:14506452,34567859:78643,0,0
)
)
x1,169:15026152,34567859
g1,169:15248460,34567859
x1,169:15665268,34567859
g1,169:15810900,34567859
x1,169:16310939,34567859
(1,169:16310939,34297196:255230,294462,1434
x1,169:16533401,34297196
)
g1,169:16675393,34567859
(1,169:16675393,34567859:4186969,565125,227410
(1,169:16675393,34040295:290324,36700,754974
x1,169:16952610,34040295
)
x1,169:17304538,34567859
x1,169:17770826,34567859
g1,169:17993134,34567859
x1,169:18409942,34567859
g1,169:18555574,34567859
x1,169:19055613,34567859
(1,169:19055613,34297196:255230,294462,1434
x1,169:19278075,34297196
)
g1,169:19456475,34567859
x1,169:19816923,34567859
g1,169:19962555,34567859
x1,169:20572039,34567859
(1,169:20572039,34040295:290323,36700,754974
x1,169:20803380,34040295
)
)
g1,169:20971586,34567859
x1,169:21137392,34567859
)
$1,169:21137392,34567859
)
k1,169:21340362,34567859:202970
)
g1,169:28955279,34567859
(1,169:28955279,34567859:0,847051,457112
(1,169:28955279,34567859:0,462356,268700
k1,169:28259943,34567859:-695336
(1,169:28259943,34567859:695336,462356,268700
(1,169:28259943,34567859:0,452196,268700
[1,169:28259943,34600627:0,484964,235932
(1,93:28259943,34600627:0,550500,235932
r1,169:28259943,34600627:0,786432,235932
)
]
)
(1,169:28259943,34567859:0,0,0
(1,169:28259943,33584819:0,0,0
)
)
(1,169:28259943,34567859:695336,462356,132382
x1,169:28759982,34567859
x1,169:28955279,34567859
)
)
)
)
g1,169:28955279,34567859
)
(1,136:3014656,36021956:25940623,440407,123732
(1,136:3014656,36021956:0,440407,0
r1,136:3014656,36021956:0,440407,0
)
x1,136:3378307,36021956
x1,136:4887817,36021956
k1,136:5019516,36021956:131699
x1,136:5982797,36021956
x1,136:7182050,36021956
k1,136:7313752,36021956:131702
x1,136:8624465,36021956
k1,136:8756164,36021956:131699
x1,136:9372016,36021956
x1,136:9922995,36021956
k1,136:10054695,36021956:131700
x1,136:10823855,36021956
x1,136:11460120,36021956
k1,136:11591820,36021956:131700
$1,136:11591820,36021956
x1,136:12796839,36021956
x1,136:13317992,36021956
k1,136:13317992,36021956:0
x1,136:13786292,36021956
k1,136:13786292,36021956:0
x1,136:14214301,36021956
k1,136:14214301,36021956:0
x1,136:14329413,36021956
k1,136:14329413,36021956:0
x1,136:14865210,36021956
x1,136:15094399,36021956
k1,136:15094399,36021956:0
x1,136:15209511,36021956
k1,136:15209511,36021956:0
x1,136:15672577,36021956
$1,136:15672577,36021956
x1,136:15787689,36021956
k1,136:15919389,36021956:131700
x1,136:16950694,36021956
x1,136:18155704,36021956
k1,136:18287403,36021956:131699
x1,136:18713320,36021956
k1,136:18845020,36021956:131700
x1,136:20281835,36021956
k1,136:20413534,36021956:131699
x1,136:22598581,36021956
k1,136:22730281,36021956:131700
x1,136:23071433,36021956
x1,136:24588240,36021956
x1,136:25127689,36021956
k1,136:25259390,36021956:131701
x1,136:26696205,36021956
k1,136:26827904,36021956:131699
x1,136:29012951,36021956
k1,136:28955279,36021956:0
)
(1,136:3014656,36677316:25940623,360186,123732
x1,136:4750520,36677316
k1,136:4882277,36677316:131757
x1,136:5898765,36677316
k1,136:6030522,36677316:131757
x1,136:7701706,36677316
x1,136:8075078,36677316
k1,136:8206834,36677316:131756
$1,136:8206834,36677316
x1,136:9165477,36677316
k1,136:9165477,36677316:0
x1,136:9636123,36677316
k1,136:9636123,36677316:0
x1,136:10066276,36677316
k1,136:10066276,36677316:0
x1,136:10181965,36677316
k1,136:10181965,36677316:0
x1,136:10720446,36677316
x1,136:10950757,36677316
k1,136:10950757,36677316:0
x1,136:11066446,36677316
k1,136:11066446,36677316:0
x1,136:11531832,36677316
$1,136:11531832,36677316
x1,136:11647521,36677316
k1,136:11779278,36677316:131757
x1,136:12815749,36677316
x1,136:14026816,36677316
k1,136:14158572,36677316:131756
x1,136:14586623,36677316
k1,136:14718379,36677316:131756
x1,136:16162391,36677316
k1,136:16294147,36677316:131756
x1,136:18490140,36677316
k1,136:18621897,36677316:131757
x1,136:18964759,36677316
x1,136:20489322,36677316
x1,136:21031495,36677316
k1,136:21163252,36677316:131757
x1,136:22607264,36677316
k1,136:22739020,36677316:131756
x1,136:24935013,36677316
k1,136:25066769,36677316:131756
x1,136:26802633,36677316
k1,136:26934391,36677316:131758
x1,136:28453601,36677316
k1,136:28585357,36677316:131756
x1,136:29036019,36677316
k1,136:28955279,36677316:0
)
(1,136:3014656,37332676:25940623,360186,123732
x1,136:3794539,37332676
k1,136:3926389,37332676:131850
$1,136:3926389,37332676
x1,136:4579521,37332676
k1,136:4579521,37332676:0
x1,136:5048290,37332676
k1,136:5048290,37332676:0
x1,136:5476729,37332676
k1,136:5476729,37332676:0
x1,136:5591957,37332676
k1,136:5591957,37332676:0
x1,136:6128292,37332676
x1,136:6357706,37332676
k1,136:6357706,37332676:0
x1,136:6472934,37332676
k1,136:6472934,37332676:0
x1,136:6936464,37332676
$1,136:6936464,37332676
x1,136:7051692,37332676
k1,136:7183542,37332676:131850
x1,136:8215879,37332676
x1,136:9422101,37332676
k1,136:9553950,37332676:131849
x1,136:9980293,37332676
k1,136:10112143,37332676:131850
x1,136:11550398,37332676
k1,136:11682247,37332676:131849
x1,136:13869484,37332676
k1,136:14001334,37332676:131850
x1,136:16161858,37332676
k1,136:16293707,37332676:131849
x1,136:18005366,37332676
k1,136:18137216,37332676:131850
x1,136:18478710,37332676
x1,136:19997068,37332676
x1,136:20537063,37332676
k1,136:20668913,37332676:131850
x1,136:21430465,37332676
k1,136:21562314,37332676:131849
x1,136:23282874,37332676
k1,136:23414724,37332676:131850
x1,136:24441300,37332676
k1,136:24573150,37332676:131850
x1,136:25246709,37332676
x1,136:26849953,37332676
k1,136:26981802,37332676:131849
x1,136:28395962,37332676
x1,136:29012951,37332676
k1,136:28955279,37332676:0
)
(1,136:3014656,37988036:25940623,360186,196610
x1,136:3339190,37988036
x1,136:4859099,37988036
x1,136:5399638,37988036
g1,136:5530710,37988036
x1,136:6293024,37988036
g1,136:6424096,37988036
x1,136:8146379,37988036
r1,136:8146379,37988036:0,196610,196610
k1,136:28955279,37988036:20808900
g1,136:28955279,37988036
)
(1,136:3014656,39181631:25940623,440407,123732
(1,136:3014656,39181631:0,440407,0
r1,136:3014656,39181631:0,440407,0
)
x1,136:5409443,39181631
k1,136:5540597,39181631:131154
x1,136:5975242,39181631
k1,136:6106396,39181631:131154
x1,136:7275696,39181631
k1,136:7406850,39181631:131154
x1,136:8777042,39181631
k1,136:8908197,39181631:131155
x1,136:9372525,39181631
k1,136:9503679,39181631:131154
x1,136:10228264,39181631
x1,136:10492276,39181631
k1,136:10623430,39181631:131154
x1,136:11979839,39181631
k1,136:12110993,39181631:131154
x1,136:12542458,39181631
k1,136:12673612,39181631:131154
x1,136:13555622,39181631
k1,136:13686776,39181631:131154
x1,136:14151104,39181631
k1,136:14282258,39181631:131154
x1,136:14804363,39181631
k1,136:14935517,39181631:131154
x1,136:15366982,39181631
k1,136:15498137,39181631:131155
x1,136:16301170,39181631
k1,136:16432324,39181631:131154
x1,136:16828275,39181631
x1,136:17559796,39181631
k1,136:17690950,39181631:131154
x1,136:18319595,39181631
k1,136:18450749,39181631:131154
x1,136:18725847,39181631
x1,136:20306960,39181631
k1,136:20438114,39181631:131154
x1,136:20902442,39181631
k1,136:21033596,39181631:131154
x1,136:22253251,39181631
x1,136:22516204,39181631
x1,136:23205765,39181631
k1,136:23336919,39181631:131154
x1,136:24062033,39181631
k1,136:24193188,39181631:131155
x1,136:24543554,39181631
k1,136:24674708,39181631:131154
x1,136:26070872,39181631
x1,136:26342749,39181631
k1,136:26473903,39181631:131154
x1,136:28182270,39181631
k1,136:28313424,39181631:131154
x1,136:28714675,39181631
x1,136:28955279,39181631
k1,136:28955279,39181631:0
)
(1,136:3014656,39836991:25940623,360186,123732
x1,136:3487401,39836991
x1,136:3750618,39836991
x1,136:4660073,39836991
x1,136:4932215,39836991
k1,136:5063855,39836991:131640
x1,136:5927107,39836991
k1,136:6058747,39836991:131640
x1,136:7416498,39836991
k1,136:7548138,39836991:131640
x1,136:7987987,39836991
x1,136:8220960,39836991
k1,136:8352601,39836991:131641
x1,136:9075250,39836991
k1,136:9206890,39836991:131640
x1,136:10374161,39836991
k1,136:10505801,39836991:131640
x1,136:10970588,39836991
k1,136:11102228,39836991:131640
x1,136:13178383,39836991
x1,136:13450525,39836991
k1,136:13582165,39836991:131640
x1,136:14211431,39836991
k1,136:14343071,39836991:131640
x1,136:14815816,39836991
x1,136:15079033,39836991
x1,136:15543820,39836991
k1,136:15675461,39836991:131641
x1,136:16140248,39836991
k1,136:16271888,39836991:131640
x1,136:18039245,39836991
x1,136:18788472,39836991
k1,136:18920112,39836991:131640
x1,136:21137399,39836991
k1,136:21269039,39836991:131640
x1,136:22067559,39836991
k1,136:22199199,39836991:131640
x1,136:23062451,39836991
k1,136:23194091,39836991:131640
x1,136:24551842,39836991
k1,136:24683483,39836991:131641
x1,136:24945059,39836991
x1,136:25627319,39836991
k1,136:25758959,39836991:131640
x1,136:26562787,39836991
k1,136:26694427,39836991:131640
x1,136:28025119,39836991
k1,136:28156759,39836991:131640
x1,136:28955279,39836991
k1,136:28955279,39836991:0
)
(1,136:3014656,40492351:25940623,360186,123732
x1,136:3694708,40492351
k1,136:3826095,40492351:131387
x1,136:4541692,40492351
k1,136:4673079,40492351:131387
x1,136:6296109,40492351
k1,136:6427496,40492351:131387
x1,136:6974256,40492351
k1,136:7105643,40492351:131387
x1,136:7785695,40492351
k1,136:7917083,40492351:131388
x1,136:8773290,40492351
k1,136:8904677,40492351:131387
x1,136:9909857,40492351
x1,136:10019611,40492351
k1,136:10151000,40492351:131389
x1,136:11023411,40492351
x1,136:12536661,40492351
k1,136:12668048,40492351:131387
x1,136:13287987,40492351
k1,136:13419374,40492351:131387
x1,136:14201879,40492351
x1,136:14638854,40492351
x1,136:15777849,40492351
k1,136:15909236,40492351:131387
x1,136:17080639,40492351
x1,136:18517071,40492351
k1,136:18648458,40492351:131387
x1,136:19073947,40492351
k1,136:19205334,40492351:131387
x1,136:19997248,40492351
k1,136:20128635,40492351:131387
x1,136:20519103,40492351
x1,136:21240436,40492351
k1,136:21371823,40492351:131387
x1,136:22431366,40492351
k1,136:22562754,40492351:131388
x1,136:22820453,40492351
x1,136:23059349,40492351
k1,136:23190736,40492351:131387
x1,136:24476615,40492351
x1,136:24706073,40492351
x1,136:25089233,40492351
k1,136:25220622,40492351:131389
x1,136:25932036,40492351
k1,136:26063423,40492351:131387
x1,136:26578297,40492351
k1,136:26709684,40492351:131387
x1,136:27847634,40492351
k1,136:27979021,40492351:131387
x1,136:29012951,40492351
k1,136:28955279,40492351:0
)
(1,136:3014656,41147711:25940623,369885,105906
x1,136:4582800,41147711
g1,136:4713872,41147711
x1,136:5395970,41147711
g1,136:5527042,41147711
x1,136:5791283,41147711
x1,136:6892811,41147711
r1,136:6892811,41147711:0,475791,105906
g1,136:6925579,41147711
g1,136:6925579,41147711
x1,136:8676176,41147711
x1,136:9145937,41147711
k1,136:28955279,41147711:19890082
g1,136:28955279,41147711
)
(1,136:3014656,41868611:25940623,369885,123732
h1,136:2978480,41868611:0,0,0
x1,136:3342860,41868611
g1,136:3473932,41868611
x1,136:4449108,41868611
g1,136:4580180,41868611
x1,136:5455216,41868611
x1,136:6768557,41868611
g1,136:6899629,41868611
x1,136:7819753,41868611
g1,136:7950825,41868611
x1,136:8479307,41868611
g1,136:8610379,41868611
x1,136:9292477,41868611
g1,136:9423549,41868611
x1,136:9687790,41868611
x1,136:12539915,41868611
x1,136:13009676,41868611
k1,136:28955279,41868611:15945603
g1,136:28955279,41868611
)
(1,136:3014656,42523971:25940623,343933,30933
x1,136:4167041,42523971
x1,136:6877086,42523971
x1,136:7842824,42523971
k1,136:28955280,42523971:21112456
g1,136:28955280,42523971
)
(1,136:3014656,43179331:25940623,360186,196610
$1,136:3014656,43179331
x1,136:4104650,43179331
g1,136:4104650,43179331
x1,136:4228382,43179331
g1,136:4228382,43179331
x1,136:4397727,43179331
g1,136:4397727,43179331
x1,136:4567072,43179331
g1,136:4567072,43179331
x1,136:5238684,43179331
g1,136:5238684,43179331
x1,136:5354027,43179331
g1,136:5354027,43179331
x1,136:6075447,43179331
g1,136:6075447,43179331
x1,136:6244792,43179331
g1,136:6244792,43179331
x1,136:6732380,43179331
g1,136:6732380,43179331
x1,136:6847723,43179331
g1,136:6847723,43179331
x1,136:7822899,43179331
g1,136:7822899,43179331
x1,136:7992244,43179331
g1,136:7992244,43179331
x1,136:9698802,43179331
$1,136:9698802,43179331
r1,136:9698802,43179331:0,196610,196610
k1,136:28955278,43179331:19256476
g1,136:28955278,43179331
)
]
(1,175:3014656,44761088:25940623,694682,196610
(1,175:3014656,44761088:25940623,694682,196610
g1,175:3014656,44761088
(1,175:3014656,44761088:25940623,694682,196610
[1,175:3014656,44761088:25940623,694682,196610
(1,175:3014656,44761088:25940623,458750,196610
(1,175:3014656,44761088:0,0,0
[1,175:3014656,44761088:25940623,0,0
(1,175:3014656,44761088:25940623,0,0
h1,175:3014656,44761088:0,0,0
k1,175:15984968,44761088:12970312
k1,175:28955280,44761088:12970312
)
]
k1,175:3014655,44761088:-25940624
)
g1,175:3014656,44761088
[1,175:3014656,44761088:25940623,0,0
(1,175:3014656,44761088:25940623,0,0
k1,175:15984968,44761088:12970312
h1,175:15984968,44761088:0,0,0
g1,175:15984968,44761088
k1,175:28955280,44761088:12970312
)
]
g1,175:28955279,44761088
(1,175:28955279,44761088:0,458750,196610
k1,175:3014655,44761088:-25940624
[1,175:3014655,44761088:25940623,458750,196610
(1,175:3014655,44761088:25940623,458750,196610
k1,175:7594965,44761088:4580310
h1,175:7594965,44761088:0,0,0
x1,175:8073640,44761088
x1,175:8333686,44761088
x1,175:8677094,44761088
g1,175:8830029,44761088
x1,175:9194409,44761088
x1,175:9955150,44761088
g1,175:10086222,44761088
x1,175:11934860,44761088
g1,175:12087795,44761088
x1,175:13551081,44761088
g1,175:13704016,44761088
x1,175:15483971,44761088
g1,175:15636906,44761088
x1,175:15949906,44761088
x1,175:16151232,44761088
x1,175:16892050,44761088
g1,175:17023122,44761088
x1,175:17364958,44761088
x1,175:17841011,44761088
g1,175:17993946,44761088
x1,175:18353083,44761088
g1,175:18484155,44761088
x1,175:19114873,44761088
x1,175:19224973,44761088
g1,175:19377908,44761088
x1,175:19737045,44761088
g1,175:19868117,44761088
x1,175:21332452,44761088
g1,175:21463524,44761088
x1,175:21578867,44761088
g1,175:21731802,44761088
x1,175:24152963,44761088
g1,175:24284035,44761088
x1,175:25312686,44761088
g1,175:25465621,44761088
x1,175:27299053,44761088
x1,175:27733687,44761088
g1,175:27864759,44761088
x1,175:28955278,44761088
r1,175:28955278,44761088:0,655360,196610
g1,175:28955278,44761088
g1,175:28955278,44761088
)
]
)
)
]
)
g1,175:28955279,44761088
)
)
]
]
]
!34792
}1
!10
{2
[1,327:4736286,44761088:24218993,40024802,196610
h1,327:4736286,4736286:0,0,0
[1,327:4736286,4736286:0,0,0
(1,327:4736286,3735307:0,0,0
k1,327:4736286,3735307:1787411
)
]
[1,327:4736286,44761088:24218993,40024802,196610
[1,327:3014656,44761088:25940623,40960000,196610
[1,327:3014656,4653056:25940623,851968,0
(1,327:3014656,4653056:25940623,655360,0
(1,327:3014656,4653056:25940623,655360,0
g1,327:3014656,4653056
(1,327:3014656,4653056:25940623,655360,0
[1,327:3014656,4653056:25940623,655360,0
(1,327:3014656,4456446:25940623,458750,196610
(1,327:3014656,4456446:0,458750,196610
[1,327:3014656,4456446:25940623,458750,196610
(1,327:3014656,4456446:25940623,458750,196610
h1,327:3014656,4456446:0,0,0
x1,327:3258450,4456446
r1,327:3258450,4456446:0,655360,196610
k1,327:16106864,4456446:12848414
k1,327:28955278,4456446:12848414
)
]
k1,327:3014655,4456446:-25940624
)
g1,327:3014656,4456446
[1,327:3014656,4456446:25940623,0,0
(1,327:3014656,4456446:25940623,0,0
k1,327:15984968,4456446:12970312
h1,327:15984968,4456446:0,0,0
g1,327:15984968,4456446
k1,327:28955280,4456446:12970312
)
]
g1,327:28955279,4456446
(1,327:28955279,4456446:0,458750,196610
k1,327:3014655,4456446:-25940624
[1,327:3014655,4456446:25940623,458750,196610
(1,327:3014655,4456446:25940623,458750,196610
k1,327:17521093,4456446:14506438
h1,327:17521093,4456446:0,0,0
x1,327:18849636,4456446
g1,327:18980708,4456446
x1,327:19598843,4456446
x1,327:20147248,4456446
g1,327:20278320,4456446
x1,327:21068945,4456446
x1,327:21708051,4456446
g1,327:21839123,4456446
x1,327:22831075,4456446
g1,327:22962147,4456446
x1,327:24613653,4456446
x1,327:24967547,4456446
g1,327:25098619,4456446
x1,327:25911264,4456446
g1,327:26042336,4456446
x1,327:27566440,4456446
g1,327:27697512,4456446
x1,327:28142632,4456446
g1,327:28273704,4456446
x1,327:28955278,4456446
r1,327:28955278,4456446:0,655360,196610
g1,327:28955278,4456446
g1,327:28955278,4456446
)
]
)
)
]
)
)
)
]
[1,327:3014656,43188224:25940623,37617664,0
(1,174:3014656,6225920:25940623,450232,154665
h1,171:3014656,6225920:655360,0,0
x1,171:4208865,6225920
k1,171:4372375,6225920:163510
x1,171:5345385,6225920
k1,171:5508895,6225920:163510
x1,171:6932124,6225920
x1,171:7066865,6225920
k1,171:7230375,6225920:163510
x1,171:7710137,6225920
x1,171:7991979,6225920
k1,171:8155489,6225920:163510
x1,171:9071983,6225920
k1,171:9235493,6225920:163510
x1,171:10579724,6225920
x1,171:10861566,6225920
k1,171:11025076,6225920:163510
x1,171:11318585,6225920
k1,171:11482095,6225920:163510
x1,171:11815423,6225920
x1,171:13451972,6225920
k1,171:13615481,6225920:163509
x1,171:15827397,6225920
k1,171:15990907,6225920:163510
x1,171:16513700,6225920
k1,171:16677210,6225920:163510
x1,171:18674610,6225920
x1,171:19015200,6225920
k1,171:19178710,6225920:163510
x1,171:19741322,6225920
x1,171:20587060,6225920
x1,171:20689688,6225920
k1,171:20853198,6225920:163510
x1,171:22000901,6225920
x1,171:22330467,6225920
k1,171:22493977,6225920:163510
x1,171:23165773,6225920
k1,171:23329283,6225920:163510
x1,171:24164851,6225920
k1,171:24328361,6225920:163510
x1,171:24865925,6225920
x1,171:26142171,6225920
k1,171:26305681,6225920:163510
x1,171:28639621,6225920
x1,171:28921463,6225920
x1,171:29056204,6225920
k1,171:28955279,6225920:0
)
(1,174:3014656,7012352:25940623,450232,154665
x1,174:3392505,7012352
x1,172:3686803,7012352
k1,172:3850394,7012352:163591
x1,172:5614215,7012352
k1,172:5777806,7012352:163591
x1,172:8363947,7012352
k1,172:8527539,7012352:163592
x1,172:8848010,7012352
k1,172:9011601,7012352:163591
x1,172:9465707,7012352
x1,172:10322067,7012352
k1,172:10485658,7012352:163591
x1,172:11106225,7012352
x1,172:12483118,7012352
k1,172:12646709,7012352:163591
x1,172:12956327,7012352
k1,172:13119918,7012352:163591
x1,172:13661916,7012352
k1,172:13825508,7012352:163592
x1,172:14691770,7012352
k1,172:14855361,7012352:163591
x1,172:15850798,7012352
x1,172:16400711,7012352
x1,172:16508530,7012352
k1,172:16672121,7012352:163591
x1,172:17538383,7012352
k1,172:17701975,7012352:163592
x1,172:18285255,7012352
x1,172:19162254,7012352
k1,172:19325845,7012352:163591
x1,172:19867843,7012352
k1,172:20031434,7012352:163591
x1,172:20897696,7012352
k1,172:21061287,7012352:163591
x1,172:21618598,7012352
x1,172:22941558,7012352
k1,172:23105149,7012352:163591
x1,172:25524825,7012352
x1,172:25817213,7012352
k1,172:25980805,7012352:163592
x1,172:27330472,7012352
k1,173:27494063,7012352:163591
x1,173:27822324,7012352
x1,173:28126509,7012352
k1,173:28290100,7012352:163591
x1,173:28955279,7012352
k1,173:28955279,7012352:0
)
(1,174:3014656,7798784:25940623,450232,87490
x1,174:3307601,7798784
x1,173:3628726,7798784
x1,173:4271632,7798784
g1,173:4435472,7798784
x1,173:5979499,7798784
x1,173:6522790,7798784
x1,173:6628302,7798784
g1,173:6792142,7798784
x1,173:7378033,7798784
g1,173:7541873,7798784
x1,173:8319128,7798784
g1,173:8482968,7798784
x1,173:8782467,7798784
g1,173:8946307,7798784
x1,173:10872407,7798784
g1,173:11036247,7798784
x1,173:12580274,7798784
x1,173:13123565,7798784
g1,173:13287405,7798784
$1,173:13287405,7798784
x1,173:13623604,7798784
$1,173:13623604,7798784
g1,173:13787444,7798784
x1,173:14765895,7798784
g1,173:14929735,7798784
x1,173:15864933,7798784
g1,173:16028773,7798784
x1,173:16653329,7798784
x1,173:17668480,7798784
g1,173:17832320,7798784
x1,173:18131819,7798784
g1,173:18295659,7798784
x1,173:18844194,7798784
x1,173:20146392,7798784
g1,173:20310232,7798784
x1,173:22691803,7798784
x1,173:22979504,7798784
g1,173:23143344,7798784
x1,173:23698433,7798784
k1,174:28955279,7798784:5256846
g1,174:28955279,7798784
)
(1,175:3014656,8585216:25940623,0,0
h1,175:3014656,8585216:655360,0,0
k1,175:28955280,8585216:25285264
g1,175:28955280,8585216
)
(1,177:12385665,9760946:16569614,982260,565246
(1,177:12385665,9760946:7198605,982260,565246
(1,175:12385665,9760946:0,0,0
$1,175:12385665,9760946
(1,175:12385665,8974514:0,0,0
)
$1,175:12385665,9760946
)
(1,177:12385665,9760946:2769209,982260,565246
(1,177:12385665,9760946:2769209,982260,565246
h1,177:12385665,9760946:78643,0,0
[1,177:12464308,9760946:2611923,982260,565246
(1,177:12464308,9311043:2611923,532357,153026
x1,177:12755943,9311043
(1,177:12775931,9073148:255230,294462,1434
x1,177:12998393,9073148
)
x1,177:13430275,9311043
(1,177:13430275,9409346:304985,208109,2631
x1,177:13702492,9409346
)
x1,177:14176317,9311043
x1,177:14407658,9311043
g1,177:14516882,9311043
x1,177:14855703,9311043
x1,177:15076231,9311043
)
(1,177:12464308,10210522:2611923,483860,115670
k1,177:13325625,10210522:861317
x1,177:13617260,10210522
x1,177:13883008,10210522
(1,177:13959684,10021124:255230,294462,1434
x1,177:14182146,10021124
)
k1,177:15076231,10210522:861317
)
]
h1,177:15076231,9760946:78643,0,0
)
)
g1,177:15336914,9760946
x1,177:15697362,9760946
g1,177:15879402,9760946
x1,177:16218223,9760946
x1,177:16684511,9760946
g1,177:16906819,9760946
x1,177:17323627,9760946
g1,177:17469259,9760946
x1,177:17969298,9760946
(1,177:17969298,9490283:527447,294462,2631
x1,177:18463977,9490283
)
g1,177:18642377,9760946
x1,177:19002825,9760946
g1,177:19148457,9760946
x1,177:19577717,9760946
)
(1,177:28259943,9760946:695336,462356,132382
(1,177:28259943,9760946:695336,462356,132382
x1,177:28759982,9760946
x1,177:28955279,9760946
)
)
)
(1,180:3014656,11119314:25940623,462028,154665
h1,179:3014656,11119314:655360,0,0
x1,179:4901999,11119314
k1,179:5094570,11119314:192571
x1,179:6474952,11119314
k1,179:6667523,11119314:192571
x1,179:7537197,11119314
k1,179:7729768,11119314:192571
x1,179:8076702,11119314
x1,179:9779861,11119314
k1,179:9972432,11119314:192571
x1,179:12274630,11119314
k1,179:12467201,11119314:192571
$1,179:12467201,11119314
x1,179:12866315,11119314
(1,179:12866315,11217617:304985,208109,2631
x1,179:13138532,11217617
)
x1,179:13616263,11119314
x1,179:13850697,11119314
k1,179:13959921,11119314:109224
x1,179:14298742,11119314
x1,179:14523176,11119314
$1,179:14523176,11119314
k1,179:14715747,11119314:192571
x1,179:15803341,11119314
k1,179:15995913,11119314:192572
x1,179:17215195,11119314
x1,179:18149042,11119314
k1,179:18341613,11119314:192571
x1,179:19000052,11119314
k1,179:19192623,11119314:192571
x1,179:20062297,11119314
k1,179:20254868,11119314:192571
x1,179:20961436,11119314
x1,179:21254996,11119314
k1,179:21447567,11119314:192571
x1,179:24304591,11119314
k1,179:24497162,11119314:192571
x1,179:24953055,11119314
x1,179:25812807,11119314
k1,179:26005378,11119314:192571
x1,179:26875052,11119314
k1,179:27067623,11119314:192571
x1,179:27627129,11119314
x1,179:28955279,11119314
k1,179:28955279,11119314:0
)
(1,180:3014656,11905746:25940623,450232,87490
x1,180:5396227,11905746
x1,179:5683928,11905746
g1,179:5847768,11905746
x1,179:6402857,11905746
g1,179:6566697,11905746
x1,179:7776490,11905746
x1,179:8661224,11905746
k1,180:28955278,11905746:20366144
g1,180:28955278,11905746
)
(1,181:3014656,12692178:25940623,0,0
h1,181:3014656,12692178:655360,0,0
k1,181:28955280,12692178:25285264
g1,181:28955280,12692178
)
(1,183:7346282,13847224:21608997,961576,624722
(1,183:7346282,13847224:17277371,961576,624722
(1,181:7346282,13847224:0,0,0
$1,181:7346282,13847224
(1,181:7346282,13060792:0,0,0
)
$1,181:7346282,13847224
)
x1,181:7745396,13847224
(1,183:7745396,13945527:304985,208109,2631
x1,183:8017613,13945527
)
x1,183:8491438,13847224
x1,183:8722779,13847224
g1,183:8832003,13847224
x1,183:9170824,13847224
x1,183:9391352,13847224
g1,183:9573392,13847224
x1,183:9933840,13847224
g1,183:10115880,13847224
(1,183:10115880,13847224:4133264,847051,581958
(1,183:10115880,13847224:4133264,847051,581958
h1,183:10115880,13847224:78643,0,0
[1,183:10194523,13847224:3975978,847051,581958
(1,183:10194523,13403546:3975978,403373,1965
k1,183:12030141,13403546:1835618
x1,183:12334883,13403546
k1,183:14170501,13403546:1835618
)
(1,183:10194523,14296800:3975978,459571,132382
x1,183:11030761,14296800
g1,183:11176393,14296800
x1,183:11536841,14296800
g1,183:11682473,14296800
x1,183:13018750,14296800
g1,183:13164382,14296800
x1,183:13524830,14296800
g1,183:13670462,14296800
x1,183:14170501,14296800
)
]
h1,183:14170501,13847224:78643,0,0
)
)
x1,183:14690201,13847224
g1,183:14912509,13847224
x1,183:15329317,13847224
g1,183:15474949,13847224
x1,183:15974988,13847224
(1,183:15974988,13576561:255230,294462,1434
x1,183:16197450,13576561
)
g1,183:16339442,13847224
(1,183:16339442,13847224:8009181,961576,624722
(1,183:16339442,12922348:303431,36700,1549598
x1,183:16629766,12922348
)
x1,183:16981694,13847224
x1,183:17447982,13847224
g1,183:17670290,13847224
x1,183:18087098,13847224
g1,183:18232730,13847224
x1,183:18732769,13847224
(1,183:18732769,13576561:527447,294462,2631
x1,183:19227448,13576561
)
g1,183:19405848,13847224
x1,183:19766296,13847224
g1,183:19911928,13847224
(1,183:19911928,13847224:4133264,903249,451541
(1,183:19911928,13847224:4133264,903249,451541
h1,183:19911928,13847224:78643,0,0
[1,183:19990571,13847224:3975978,903249,451541
(1,183:19990571,13403546:3975978,459571,132382
x1,183:20826809,13403546
g1,183:20972441,13403546
x1,183:21332889,13403546
g1,183:21478521,13403546
x1,183:22814798,13403546
g1,183:22960430,13403546
x1,183:23320878,13403546
g1,183:23466510,13403546
x1,183:23966549,13403546
)
(1,183:19990571,14296800:3975978,403373,1965
k1,183:21826189,14296800:1835618
x1,183:22130931,14296800
k1,183:23966549,14296800:1835618
)
]
h1,183:23966549,13847224:78643,0,0
)
)
(1,183:24045192,12922348:303431,36700,1549598
x1,183:24289641,12922348
)
)
g1,183:24457847,13847224
x1,183:24623653,13847224
)
(1,183:28259943,13847224:695336,462356,132382
(1,183:28259943,13847224:695336,462356,132382
x1,183:28759982,13847224
x1,183:28955279,13847224
)
)
)
(1,192:3014656,15253272:25940623,450232,154665
h1,185:3014656,15253272:655360,0,0
x1,185:4298249,15253272
x1,185:4541109,15253272
k1,185:4705193,15253272:164084
x1,185:5764137,15253272
k1,185:5928220,15253272:164083
x1,185:6787663,15253272
k1,185:6951747,15253272:164084
x1,185:9368890,15253272
k1,185:9532974,15253272:164084
x1,185:10527180,15253272
k1,185:10691263,15253272:164083
x1,185:11321477,15253272
x1,185:12784750,15253272
k1,185:12948834,15253272:164084
x1,185:13487884,15253272
x1,185:14377016,15253272
k1,185:14541100,15253272:164084
x1,185:17108198,15253272
k1,185:17272282,15253272:164084
x1,185:18055754,15253272
k1,185:18219837,15253272:164083
x1,185:19079280,15253272
k1,185:19243364,15253272:164084
x1,185:20325429,15253272
k1,185:20489513,15253272:164084
x1,185:20989588,15253272
x1,185:21478469,15253272
k1,185:21642552,15253272:164083
$1,185:21642552,15253272
x1,185:21978751,15253272
$1,185:21978751,15253272
k1,185:22142835,15253272:164084
x1,185:22680564,15253272
k1,185:22844648,15253272:164084
x1,185:24257015,15253272
k1,185:24421098,15253272:164083
x1,185:24763950,15253272
x1,185:26984196,15253272
k1,185:27148280,15253272:164084
x1,185:27931752,15253272
k1,185:28095836,15253272:164084
x1,185:28955279,15253272
k1,185:28955279,15253272:0
)
(1,192:3014656,16039704:25940623,462028,154665
x1,192:3961481,16039704
x1,186:4259514,16039704
k1,186:4423581,16039704:164067
x1,186:5753828,16039704
k1,186:5917896,16039704:164068
x1,186:8745325,16039704
k1,186:8909392,16039704:164067
x1,186:9439535,16039704
k1,186:9603603,16039704:164068
x1,186:11011449,16039704
x1,186:11297685,16039704
k1,186:11461752,16039704:164067
x1,186:11764970,16039704
k1,186:11929037,16039704:164067
x1,186:12459831,16039704
k1,186:12623899,16039704:164068
x1,186:13472257,16039704
k1,186:13636324,16039704:164067
x1,186:14611186,16039704
x1,186:15149827,16039704
x1,186:15254618,16039704
k1,186:15418686,16039704:164068
x1,186:16639383,16039704
k1,186:16803450,16039704:164067
$1,186:16803450,16039704
x1,186:17142271,16039704
k1,186:17350048,16039704:182546
x1,186:17708694,16039704
k1,186:17891239,16039704:182545
x1,186:18194457,16039704
$1,186:18194457,16039704
x1,186:18337915,16039704
k1,186:18501984,16039704:164069
x1,186:20239783,16039704
k1,187:20403850,16039704:164067
x1,187:21083319,16039704
x1,187:21565836,16039704
k1,187:21729903,16039704:164067
x1,187:22578261,16039704
k1,187:22742329,16039704:164068
x1,187:24873985,16039704
k1,187:25038052,16039704:164067
x1,187:26019436,16039704
k1,187:26183504,16039704:164068
x1,187:27719811,16039704
x1,187:28260418,16039704
k1,187:28424485,16039704:164067
x1,187:28955279,16039704
k1,187:28955279,16039704:0
)
(1,192:3014656,16826136:25940623,450232,154665
x1,192:5612314,16826136
k1,187:5781789,16826136:169475
x1,187:6860025,16826136
x1,187:8018580,16826136
k1,187:8188055,16826136:169475
x1,187:10281690,16826136
k1,187:10451165,16826136:169475
x1,187:11435146,16826136
x1,187:13316786,16826136
k1,187:13486261,16826136:169475
x1,187:14185477,16826136
k1,187:14354952,16826136:169475
$1,187:14354952,16826136
x1,187:14691151,16826136
$1,187:14691151,16826136
x1,187:14838214,16826136
k1,187:15007723,16826136:169509
x1,187:15580598,16826136
x1,187:16440350,16826136
k1,187:16609825,16826136:169475
x1,187:17622551,16826136
k1,187:17792026,16826136:169475
x1,187:19584184,16826136
k1,188:19753659,16826136:169475
x1,188:20052463,16826136
x1,188:20722358,16826136
x1,188:23003072,16826136
k1,188:23172552,16826136:169480
x1,188:23671896,16826136
x1,188:23965456,16826136
k1,188:24134931,16826136:169475
x1,188:25088833,16826136
k1,188:25258308,16826136:169475
x1,188:27698210,16826136
k1,188:27867685,16826136:169475
x1,188:28955279,16826136
k1,188:28955279,16826136:0
)
(1,192:3014656,17612568:25940623,450232,154665
x1,192:5357590,17612568
k1,188:5519987,17612568:162397
x1,188:6355555,17612568
k1,188:6517951,17612568:162396
x1,188:7748504,17612568
x1,188:8078070,17612568
k1,188:8240467,17612568:162397
x1,188:11479343,17612568
k1,188:11641740,17612568:162397
x1,188:12164533,17612568
k1,188:12326929,17612568:162396
x1,188:13162497,17612568
k1,188:13324894,17612568:162397
x1,188:15515613,17612568
k1,188:15678010,17612568:162397
x1,188:16102538,17612568
k1,188:16264934,17612568:162396
x1,188:16581564,17612568
k1,189:16264934,17612568:6553
x1,189:17510390,17612568
x1,189:18782049,17612568
k1,189:18944446,17612568:162397
x1,189:19706156,17612568
k1,189:19868553,17612568:162397
x1,189:20107470,17612568
x1,189:22295516,17612568
k1,189:22457912,17612568:162396
x1,189:23150900,17612568
k1,189:23313297,17612568:162397
x1,189:24154647,17612568
x1,189:26163503,17612568
k1,189:26325901,17612568:162398
x1,189:28955279,17612568
k1,189:28955279,17612568:0
)
(1,192:3014656,18399000:25940623,450232,154665
x1,192:6349376,18399000
k1,189:6513026,18399000:163650
x1,189:7051289,18399000
k1,189:7214939,18399000:163650
x1,189:8075234,18399000
k1,189:8238884,18399000:163650
x1,189:10105614,18399000
k1,189:10269264,18399000:163650
x1,189:10706354,18399000
k1,189:10870005,18399000:163651
x1,189:13007188,18399000
k1,189:13170838,18399000:163650
x1,189:15327858,18399000
k1,189:15491508,18399000:163650
x1,189:16275758,18399000
k1,190:16439408,18399000:163650
x1,190:17299703,18399000
k1,190:17463353,18399000:163650
x1,190:17806545,18399000
x1,190:20898541,18399000
x1,190:21037464,18399000
k1,190:21201115,18399000:163651
x1,190:22493211,18399000
x1,190:23567799,18399000
x1,190:23858137,18399000
x1,190:23997060,18399000
k1,190:24160711,18399000:163651
x1,190:24654670,18399000
x1,190:24945008,18399000
k1,190:25108658,18399000:163650
x1,190:26634178,18399000
k1,190:26797828,18399000:163650
x1,190:27873692,18399000
k1,190:28037342,18399000:163650
x1,190:28967731,18399000
k1,190:28955279,18399000:0
)
(1,192:3014656,19185432:25940623,450232,154665
x1,192:4698216,19185432
k1,190:4861778,19185432:163562
x1,190:5385638,19185432
k1,190:5549201,19185432:163563
x1,190:6386475,19185432
k1,190:6550037,19185432:163562
x1,190:6884046,19185432
x1,190:8523925,19185432
k1,190:8687487,19185432:163562
x1,190:11367925,19185432
k1,190:11531487,19185432:163562
x1,190:12144801,19185432
x1,190:13141679,19185432
x1,190:13471908,19185432
k1,190:13635471,19185432:163563
x1,190:14158687,19185432
k1,190:14322249,19185432:163562
x1,190:16691202,19185432
k1,191:16854764,19185432:163562
x1,191:17453278,19185432
k1,191:17616841,19185432:163563
x1,191:18140701,19185432
k1,191:18304263,19185432:163562
x1,191:19141537,19185432
k1,191:19305099,19185432:163562
x1,191:20630838,19185432
k1,191:20794401,19185432:163563
x1,191:21756527,19185432
x1,191:22288191,19185432
k1,191:22451753,19185432:163562
x1,191:22877147,19185432
k1,191:23040709,19185432:163562
x1,191:24177239,19185432
x1,191:24469498,19185432
x1,191:24799727,19185432
k1,191:24963289,19185432:163562
x1,191:26971848,19185432
k1,191:27135411,19185432:163563
x1,191:27898676,19185432
k1,191:28062238,19185432:163562
x1,191:28967731,19185432
k1,191:28955279,19185432:0
)
(1,192:3014656,19971864:25940623,294584,154665
x1,192:4286707,19971864
x1,191:5569899,19971864
k1,192:28955278,19971864:23486304
g1,192:28955278,19971864
)
(1,193:3014656,21409041:25940623,433848,4587
(1,193:3014656,21409041:992215,409600,4587
g1,193:3014656,21409041
x1,193:3351511,21409041
g1,193:4006871,21409041
)
x1,193:8149395,21409041
g1,193:8313235,21409041
x1,193:11114240,21409041
k1,193:20034760,21409041:8920520
k1,193:28955280,21409041:8920520
)
(1,196:3014656,22392081:25940623,433848,10813
(1,196:3014656,22392081:1490288,409600,10813
g1,196:3014656,22392081
x1,196:3849584,22392081
g1,196:4504944,22392081
)
x1,196:4899470,22392081
x1,196:6109917,22392081
k1,196:17532598,22392081:11422681
k1,196:28955279,22392081:11422681
)
(1,202:3014656,23375121:25940623,450232,154665
x1,202:3609562,23375121
x1,198:3851543,23375121
k1,198:4015880,23375121:164337
x1,198:5532058,23375121
k1,198:5696396,23375121:164338
x1,198:6553280,23375121
k1,198:6717617,23375121:164337
x1,198:8448511,23375121
k1,198:8612849,23375121:164338
x1,198:10821253,23375121
k1,198:10985590,23375121:164337
x1,198:11941929,23375121
x1,198:12242892,23375121
k1,198:12407229,23375121:164337
x1,198:13374763,23375121
k1,198:13539101,23375121:164338
x1,198:14079182,23375121
k1,198:14243519,23375121:164337
x1,198:14570861,23375121
x1,198:15826904,23375121
k1,198:15991242,23375121:164338
x1,198:16848126,23375121
k1,198:17012463,23375121:164337
x1,198:17257475,23375121
x1,198:19888750,23375121
k1,198:20053087,23375121:164337
x1,198:20589217,23375121
k1,198:20753555,23375121:164338
x1,198:21680256,23375121
k1,198:21844593,23375121:164337
x1,198:23553753,23375121
x1,198:23891609,23375121
k1,198:24055946,23375121:164337
x1,198:24591417,23375121
k1,198:24755755,23375121:164338
x1,198:26177749,23375121
x1,198:26466915,23375121
k1,198:26631252,23375121:164337
x1,198:26937518,23375121
x1,198:27082418,23375121
k1,198:27246759,23375121:164341
x1,198:27873122,23375121
x1,198:28115103,23375121
k1,198:28279440,23375121:164337
x1,198:28971008,23375121
k1,198:28955279,23375121:0
)
(1,202:3014656,24161553:25940623,532357,227533
x1,202:3850224,24161553
k1,198:3995562,24161553:145338
x1,198:4678275,24161553
x1,198:4996726,24161553
k1,198:5142065,24161553:145339
x1,198:6429136,24161553
k1,198:6574474,24161553:145338
x1,198:7097267,24161553
k1,199:7242605,24161553:145338
x1,199:7536114,24161553
k1,199:7681453,24161553:145339
$1,199:7681453,24161553
x1,199:8278747,24161553
(1,199:8278747,23923658:255230,294462,5501
x1,199:8501209,23923658
)
$1,199:8533977,24161553
k1,199:8679315,24161553:145338
x1,199:9611865,24161553
x1,199:9905504,24161553
x1,199:10040245,24161553
k1,199:10185602,24161553:145357
x1,199:11152191,24161553
k1,199:11297530,24161553:145339
x1,199:12607722,24161553
k1,199:12753060,24161553:145338
x1,199:13711942,24161553
k1,199:13857280,24161553:145338
x1,199:14380073,24161553
k1,199:14525412,24161553:145339
x1,199:15360980,24161553
k1,199:15506318,24161553:145338
x1,199:16467768,24161553
x1,199:16797334,24161553
k1,199:16942672,24161553:145338
x1,199:18229743,24161553
k1,199:18375082,24161553:145339
x1,199:19022472,24161553
k1,199:19167810,24161553:145338
$1,199:19167810,24161553
(1,199:19167810,24161553:472798,466320,227533
(1,199:19167810,24161553:472798,466320,227533
h1,199:19167810,24161553:78643,0,0
[1,199:19246453,24161553:315512,466320,227533
(1,199:19246453,23903342:315512,208109,6697
x1,199:19528238,23903342
)
(1,199:19246453,24387652:315512,294462,1434
k1,199:19292978,24387652:46525
x1,199:19515440,24387652
k1,199:19561965,24387652:46525
)
]
h1,199:19561965,24161553:78643,0,0
)
)
$1,199:19640608,24161553
k1,199:19785946,24161553:145338
x1,199:20573345,24161553
x1,199:20855187,24161553
x1,199:21146860,24161553
k1,199:21292199,24161553:145339
x1,199:22855438,24161553
k1,199:23000887,24161553:145449
x1,199:24334201,24161553
k1,199:24479539,24161553:145338
$1,200:24479539,24161553
x1,200:24804597,24161553
k1,200:25002037,24161553:182040
x1,200:25355276,24161553
k1,200:25537316,24161553:182040
x1,200:26424934,24161553
k1,200:26540711,24161553:109224
x1,200:26864459,24161553
k1,200:27059606,24161553:182040
x1,200:27412845,24161553
k1,200:27594885,24161553:182040
x1,200:28955279,24161553
$1,200:28955279,24161553
k1,202:28955279,24161553:0
)
(1,202:3014656,24947985:25940623,450232,87490
x1,202:3884330,24947985
k1,200:4070490,24947985:186160
x1,200:5433493,24947985
k1,200:5619654,24947985:186161
x1,200:7265417,24947985
k1,200:7451577,24947985:186160
x1,200:8112690,24947985
x1,200:8680125,24947985
x1,200:9505012,24947985
x1,200:11155363,24947985
k1,200:11341524,24947985:186161
x1,200:14239994,24947985
k1,200:14426154,24947985:186160
x1,200:15759744,24947985
k1,200:15945905,24947985:186161
x1,200:17451292,24947985
k1,200:17637452,24947985:186160
x1,200:18181583,24947985
k1,200:18367743,24947985:186160
x1,200:19237417,24947985
k1,200:19423578,24947985:186161
x1,200:19755805,24947985
x1,200:21445792,24947985
k1,200:21631952,24947985:186160
x1,200:22175415,24947985
k1,200:22361576,24947985:186161
x1,200:23231250,24947985
k1,200:23417410,24947985:186160
x1,200:25016380,24947985
k1,201:25202541,24947985:186161
x1,201:25913120,24947985
x1,201:26244783,24947985
k1,201:26430943,24947985:186160
x1,201:26679612,24947985
x1,201:29027369,24947985
k1,201:28955279,24947985:0
)
(1,202:3014656,25734417:25940623,450232,154665
x1,202:4240599,25734417
k1,201:4403517,25734417:162918
x1,201:6840105,25734417
k1,201:7003023,25734417:162918
x1,201:7456681,25734417
x1,201:8312193,25734417
k1,201:8475111,25734417:162918
x1,201:9031874,25734417
x1,201:9357885,25734417
x1,201:9897430,25734417
x1,201:10189525,25734417
k1,201:10352442,25734417:162917
x1,201:11223840,25734417
x1,201:13304630,25734417
k1,201:13467554,25734417:162924
x1,201:13929861,25734417
x1,201:15468560,25734417
k1,201:15631478,25734417:162918
x1,201:18354760,25734417
k1,201:18517678,25734417:162918
x1,201:19798834,25734417
x1,201:22097061,25734417
k1,201:22259978,25734417:162917
x1,201:22805433,25734417
k1,201:22968351,25734417:162918
x1,201:23833761,25734417
k1,201:23996679,25734417:162918
x1,201:24327278,25734417
x1,201:26931571,25734417
k1,201:27094489,25734417:162918
x1,201:28972318,25734417
k1,201:28955279,25734417:0
)
(1,202:3014656,26520849:25940623,462028,154665
x1,202:4966338,26520849
k1,201:5130689,26520849:164351
x1,201:7380975,26520849
k1,201:7545326,26520849:164351
x1,201:8077188,26520849
k1,201:8241540,26520849:164352
$1,201:8241540,26520849
x1,201:8580361,26520849
k1,201:8788767,26520849:183175
x1,201:9148134,26520849
k1,201:9331310,26520849:183176
x1,201:10104772,26520849
$1,201:10104772,26520849
x1,201:10248518,26520849
k1,201:10412870,26520849:164352
x1,201:10900954,26520849
x1,201:11187776,26520849
k1,201:11352127,26520849:164351
x1,201:11893790,26520849
x1,201:12180612,26520849
k1,201:12344963,26520849:164351
x1,201:13430249,26520849
k1,201:13594601,26520849:164352
x1,201:14130383,26520849
k1,201:14294734,26520849:164351
x1,201:17231082,26520849
k1,201:17395433,26520849:164351
x1,201:17638495,26520849
x1,201:18770808,26520849
x1,201:19090956,26520849
x1,201:19377778,26520849
k1,201:19542129,26520849:164351
x1,201:20392192,26520849
k1,201:20556543,26520849:164351
x1,201:21412487,26520849
x1,201:23312535,26520849
k1,201:23476886,26520849:164351
x1,201:24460242,26520849
k1,201:24624594,26520849:164352
x1,201:26023508,26520849
x1,201:26343656,26520849
x1,201:26630478,26520849
k1,201:26794829,26520849:164351
x1,201:27093430,26520849
k1,201:27257781,26520849:164351
x1,201:27500843,26520849
x1,201:28955279,26520849
k1,201:28955279,26520849:0
)
(1,202:3014656,27307281:25940623,450232,154665
x1,202:5913126,27307281
k1,201:6092513,27307281:179387
x1,201:6640655,27307281
k1,201:6820042,27307281:179387
x1,201:7689716,27307281
k1,201:7869104,27307281:179388
x1,201:9015523,27307281
k1,201:9194925,27307281:179402
x1,201:10710337,27307281
k1,201:10889725,27307281:179388
x1,201:11759399,27307281
k1,201:11938786,27307281:179387
x1,201:12271013,27307281
x1,201:13961000,27307281
k1,201:14140387,27307281:179387
x1,201:14936529,27307281
x1,201:15516861,27307281
k1,201:15696248,27307281:179387
x1,201:15944917,27307281
x1,201:17876220,27307281
k1,201:18055607,27307281:179387
x1,201:19874504,27307281
k1,201:20053892,27307281:179388
x1,201:20923566,27307281
k1,201:21102953,27307281:179387
x1,201:22496037,27307281
x1,201:22636546,27307281
k1,201:22816026,27307281:179480
x1,201:23553344,27307281
k1,201:23732732,27307281:179388
x1,201:24788909,27307281
x1,201:26268802,27307281
k1,201:26448189,27307281:179387
x1,201:26753678,27307281
k1,201:26933065,27307281:179387
x1,201:27265292,27307281
x1,201:28955279,27307281
k1,201:28955279,27307281:0
)
(1,202:3014656,28093713:25940623,450232,154665
x1,202:5726531,28093713
g1,201:5890371,28093713
x1,201:6575877,28093713
g1,201:6739717,28093713
x1,201:7592338,28093713
g1,201:7756178,28093713
x1,201:9382780,28093713
g1,201:9546620,28093713
x1,201:10802943,28093713
x1,201:10940568,28093713
g1,201:11104408,28093713
x1,201:11957029,28093713
g1,201:12120869,28093713
x1,201:12446582,28093713
x1,201:14103329,28093713
g1,201:14267169,28093713
x1,201:14700361,28093713
g1,201:14864201,28093713
x1,201:15448125,28093713
x1,201:16528154,28093713
x1,201:16863697,28093713
x1,201:17151398,28093713
x1,201:17487596,28093713
g1,201:17651436,28093713
x1,201:20596619,28093713
x1,201:20702131,28093713
k1,202:28955279,28093713:8354073
g1,202:28955279,28093713
)
(1,285:3014656,29530890:25940623,454491,10813
(1,285:3014656,29530890:1490288,409600,10813
g1,285:3014656,29530890
x1,285:3849584,29530890
g1,285:4504944,29530890
)
x1,285:5368052,29530890
x1,285:6634206,29530890
k1,285:17794742,29530890:11160536
k1,285:28955278,29530890:11160536
)
(1,287:3014656,30513930:25940623,450232,154665
x1,287:3608316,30513930
x1,286:3849711,30513930
k1,286:4013110,30513930:163399
x1,286:7356920,30513930
k1,286:7520319,30513930:163399
x1,286:8375498,30513930
k1,286:8538897,30513930:163399
x1,286:9399993,30513930
x1,286:11055152,30513930
k1,286:11218551,30513930:163399
x1,286:11463075,30513930
x1,286:14089104,30513930
k1,286:14252503,30513930:163399
x1,286:15241777,30513930
k1,286:15405176,30513930:163399
x1,286:15746327,30513930
x1,286:18819962,30513930
k1,286:18983360,30513930:163398
x1,286:19518422,30513930
k1,286:19681821,30513930:163399
x1,286:20606677,30513930
k1,286:20770076,30513930:163399
x1,286:22475834,30513930
x1,286:22813027,30513930
k1,286:22976426,30513930:163399
x1,286:24206938,30513930
k1,286:24370337,30513930:163399
x1,286:24670734,30513930
k1,286:24834133,30513930:163399
x1,286:25542728,30513930
x1,286:27537067,30513930
k1,286:27700466,30513930:163399
x1,286:28654902,30513930
x1,286:28955279,30513930
k1,286:28955279,30513930:0
)
(1,287:3014656,31300362:25940623,450232,154665
x1,287:3301742,31300362
x1,286:5202714,31300362
k1,286:5363905,31300362:161191
x1,286:5886056,31300362
k1,286:6047247,31300362:161191
x1,286:7433868,31300362
x1,286:7715710,31300362
k1,286:7876900,31300362:161190
x1,286:8175547,31300362
x1,286:8316842,31300362
k1,286:8478036,31300362:161194
x1,286:9829332,31300362
x1,286:10111174,31300362
k1,286:10272365,31300362:161191
x1,286:10565874,31300362
k1,286:10727064,31300362:161190
x1,286:10965981,31300362
x1,286:13112281,31300362
k1,286:13273472,31300362:161191
x1,286:14536780,31300362
x1,286:15755024,31300362
x1,286:16084590,31300362
k1,286:16245781,31300362:161191
x1,286:17178331,31300362
x1,286:17471970,31300362
k1,286:17633161,31300362:161191
x1,286:18155954,31300362
k1,286:18317144,31300362:161190
x1,286:21305541,31300362
k1,286:21466732,31300362:161191
$1,286:21466732,31300362
x1,286:22064026,31300362
k1,286:22202591,31300362:138565
x1,286:22619399,31300362
k1,286:22757964,31300362:138565
x1,286:23355258,31300362
k1,286:23493822,31300362:138564
x1,286:23910630,31300362
k1,286:24049195,31300362:138565
x1,286:24646489,31300362
$1,286:24646489,31300362
k1,286:24807680,31300362:161191
x1,286:25232208,31300362
k1,286:25393398,31300362:161190
x1,286:26085744,31300362
x1,286:27478038,31300362
x1,286:27807604,31300362
k1,286:27968795,31300362:161191
x1,286:28495441,31300362
k1,286:28656632,31300362:161191
x1,286:28955279,31300362
k1,286:28955279,31300362:0
)
(1,287:3014656,32086794:25940623,450232,154665
x1,287:4448209,32086794
k1,286:4611626,32086794:163417
x1,286:5244228,32086794
k1,286:5407645,32086794:163417
x1,286:7467326,32086794
k1,286:7630742,32086794:163416
x1,286:9461211,32086794
k1,286:9624631,32086794:163420
x1,286:10167879,32086794
k1,286:10331296,32086794:163417
x1,286:10969079,32086794
k1,286:11132495,32086794:163416
x1,286:12642453,32086794
k1,286:12805871,32086794:163418
$1,286:12805871,32086794
x1,286:13130929,32086794
k1,286:13328369,32086794:182040
x1,286:13684492,32086794
k1,286:13866532,32086794:182040
x1,286:14634508,32086794
$1,286:14634508,32086794
x1,286:14776957,32086794
k1,286:14940374,32086794:163417
x1,286:15914854,32086794
k1,286:16078271,32086794:163417
x1,286:16920661,32086794
k1,286:17084077,32086794:163416
x1,286:17324944,32086794
x1,286:18777857,32086794
x1,286:19062043,32086794
k1,286:19225460,32086794:163417
x1,286:21671047,32086794
k1,286:21834464,32086794:163417
x1,286:22602391,32086794
k1,286:22765808,32086794:163417
x1,286:23294162,32086794
x1,286:24165743,32086794
k1,286:24329160,32086794:163417
x1,286:25361266,32086794
k1,286:25524683,32086794:163417
$1,286:25524683,32086794
x1,286:26088567,32086794
k1,286:26256335,32086794:144503
x1,286:26673143,32086794
k1,286:26817646,32086794:144503
x1,286:27118731,32086794
$1,286:27118731,32086794
x1,286:27261180,32086794
k1,286:27424599,32086794:163419
x1,286:28955279,32086794
k1,286:28955279,32086794:0
)
(1,287:3014656,32873226:25940623,462356,154665
x1,287:3661504,32873226
k1,286:3825456,32873226:163952
x1,286:7284374,32873226
x1,286:7616593,32873226
k1,286:7780545,32873226:163952
x1,286:9374677,32873226
k1,286:9538629,32873226:163952
x1,286:10179002,32873226
x1,286:10728779,32873226
x1,286:11527787,32873226
x1,286:13126506,32873226
k1,286:13290458,32873226:163952
x1,286:15118336,32873226
k1,286:15282288,32873226:163952
x1,286:16494397,32873226
k1,286:16658349,32873226:163952
$1,286:16658349,32873226
x1,286:16982097,32873226
k1,286:17177493,32873226:182289
x1,286:17533616,32873226
k1,286:17715905,32873226:182289
x1,286:18784966,32873226
$1,286:18784966,32873226
k1,286:18948918,32873226:163952
x1,286:19141871,32873226
x1,286:19697933,32873226
k1,286:19861885,32873226:163952
$1,286:19861885,32873226
x1,286:20156796,32873226
k1,286:20355796,32873226:182289
x1,286:20772604,32873226
k1,286:20954893,32873226:182289
x1,286:22626124,32873226
$1,286:22626124,32873226
x1,286:22961526,32873226
k1,286:23125478,32873226:163952
x1,286:23967868,32873226
k1,286:24131820,32873226:163952
x1,286:26248480,32873226
k1,286:26412432,32873226:163952
x1,286:27444538,32873226
k1,286:27608490,32873226:163952
x1,286:28955279,32873226
k1,286:28955279,32873226:0
)
(1,287:3014656,33659658:25940623,450232,154665
x1,287:3567580,33659658
x1,286:5137794,33659658
k1,286:5302064,33659658:164270
x1,286:5644916,33659658
x1,286:6190535,33659658
k1,286:6354806,33659658:164271
x1,286:7924395,33659658
x1,286:8063173,33659658
k1,286:8227446,33659658:164273
x1,286:9042628,33659658
x1,286:9531509,33659658
x1,286:9821554,33659658
x1,286:10145285,33659658
x1,286:10681073,33659658
x1,286:10787738,33659658
k1,286:10952009,33659658:164271
x1,286:12057195,33659658
x1,286:12347240,33659658
k1,286:12511510,33659658:164270
x1,286:13004979,33659658
x1,286:13540767,33659658
x1,286:13830812,33659658
k1,286:13995082,33659658:164270
x1,286:14548006,33659658
x1,286:14871737,33659658
x1,286:15407525,33659658
x1,286:15697570,33659658
k1,286:15861841,33659658:164271
x1,286:16574630,33659658
k1,286:16738900,33659658:164270
x1,286:17604289,33659658
x1,286:19525360,33659658
k1,286:19689631,33659658:164271
x1,286:20226701,33659658
k1,286:20390971,33659658:164270
x1,286:21250414,33659658
k1,286:21414684,33659658:164270
x1,286:22618962,33659658
k1,286:22783233,33659658:164271
x1,286:24610457,33659658
k1,286:24774727,33659658:164270
x1,286:25768933,33659658
k1,286:25933204,33659658:164271
x1,286:26792647,33659658
k1,286:26956917,33659658:164270
x1,286:27285236,33659658
x1,286:28955279,33659658
k1,286:28955279,33659658:0
)
(1,287:3014656,34446090:25940623,462356,132382
x1,287:3808455,34446090
x1,286:4387064,34446090
k1,286:4550932,34446090:163868
x1,286:5613332,34446090
k1,286:5777200,34446090:163868
x1,286:7734713,34446090
k1,286:7898581,34446090:163868
x1,286:9282235,34446090
k1,286:9446103,34446090:163868
$1,286:9446103,34446090
x1,286:9769851,34446090
k1,286:9965060,34446090:182102
x1,286:10331636,34446090
k1,286:10513738,34446090:182102
x1,286:11919236,34446090
$1,286:11919236,34446090
k1,286:12083104,34446090:163868
x1,286:12281721,34446090
x1,286:12854432,34446090
k1,286:13018300,34446090:163868
$1,286:13018300,34446090
x1,286:13313211,34446090
k1,286:13512024,34446090:182102
x1,286:13878600,34446090
k1,286:14060702,34446090:182102
x1,286:15466200,34446090
$1,286:15466200,34446090
x1,286:15664817,34446090
k1,286:15828685,34446090:163868
x1,286:16695801,34446090
k1,286:16859669,34446090:163868
x1,286:17578822,34446090
k1,286:17742689,34446090:163867
x1,286:18615803,34446090
x1,286:20554071,34446090
k1,286:20717939,34446090:163868
x1,286:21215814,34446090
x1,286:21756432,34446090
x1,286:22049113,34446090
k1,286:22212981,34446090:163868
x1,286:22460918,34446090
x1,286:23616050,34446090
x1,286:23942712,34446090
x1,286:24235393,34446090
x1,286:24577228,34446090
k1,286:24741096,34446090:163868
x1,286:25744177,34446090
k1,286:25908045,34446090:163868
x1,286:26775161,34446090
k1,286:26939029,34446090:163868
x1,286:27270279,34446090
x1,286:28955279,34446090
k1,286:28955279,34446090:0
)
(1,287:3014656,35232522:25940623,450232,154665
x1,287:3795187,35232522
x1,286:4364037,35232522
g1,286:4527877,35232522
x1,286:5572519,35232522
g1,286:5736359,35232522
x1,286:5980152,35232522
x1,286:6267853,35232522
x1,286:7525486,35232522
x1,286:7861684,35232522
g1,286:8025524,35232522
x1,286:8562918,35232522
g1,286:8726758,35232522
x1,286:10346806,35232522
g1,286:10510646,35232522
x1,286:11388827,35232522
g1,286:11552667,35232522
x1,286:12405288,35232522
g1,286:12569128,35232522
x1,286:14711496,35232522
g1,286:14875336,35232522
x1,286:15215467,35232522
x1,286:15756792,35232522
g1,286:15920632,35232522
x1,286:17477764,35232522
g1,286:17641604,35232522
x1,286:18698698,35232522
x1,286:19834433,35232522
x1,286:20170631,35232522
g1,286:20334471,35232522
x1,286:20871865,35232522
g1,286:21035705,35232522
x1,286:22398852,35232522
g1,286:22562692,35232522
x1,286:23111227,35232522
x1,286:24669015,35232522
g1,286:24832855,35232522
x1,286:25172986,35232522
x1,286:25714311,35232522
g1,286:25878151,35232522
x1,286:27435283,35232522
x1,286:27572908,35232522
k1,287:28955279,35232522:1483296
g1,287:28955279,35232522
)
(1,289:3014656,36018954:25940623,462028,154665
h1,288:3014656,36018954:655360,0,0
x1,288:5057752,36018954
k1,288:5278344,36018954:220592
x1,288:6148018,36018954
k1,288:6368609,36018954:220591
x1,288:6700836,36018954
x1,288:8390823,36018954
k1,288:8611415,36018954:220592
x1,288:11377528,36018954
k1,288:11598120,36018954:220592
x1,288:12878899,36018954
x1,288:13221729,36018954
k1,288:13442320,36018954:220591
x1,288:14448361,36018954
k1,288:14668953,36018954:220592
x1,288:16162308,36018954
k1,288:16382900,36018954:220592
x1,288:16688389,36018954
k1,288:16908980,36018954:220591
x1,288:17422362,36018954
x1,288:18195017,36018954
k1,288:18415609,36018954:220592
x1,288:20162312,36018954
x1,288:21857646,36018954
k1,288:22078238,36018954:220592
x1,288:22425172,36018954
x1,288:24128331,36018954
k1,288:24348922,36018954:220591
x1,288:24893053,36018954
k1,288:25113645,36018954:220592
$1,288:25113645,36018954
x1,288:25437393,36018954
k1,288:25758652,36018954:308152
x1,288:26126309,36018954
k1,288:26434461,36018954:308152
x1,288:27180653,36018954
k1,288:27296430,36018954:109224
x1,288:27635251,36018954
k1,288:27968633,36018954:308151
x1,288:28336290,36018954
k1,288:28644442,36018954:308152
x1,288:28955279,36018954
$1,288:28955279,36018954
k1,289:28955279,36018954:0
)
(1,289:3014656,36805386:25940623,462356,154665
x1,289:3194198,36805386
x1,288:3481860,36805386
x1,288:6045335,36805386
k1,288:6253247,36805386:207912
x1,288:6801389,36805386
k1,288:7009301,36805386:207912
x1,288:8655064,36805386
k1,288:8862977,36805386:207913
x1,288:9524090,36805386
x1,288:10091525,36805386
x1,288:10916412,36805386
x1,288:12913029,36805386
k1,288:13120984,36805386:207955
x1,288:13990658,36805386
k1,288:14198571,36805386:207913
x1,288:16383787,36805386
k1,288:16591699,36805386:207912
x1,288:16938633,36805386
x1,288:17490693,36805386
k1,288:17698605,36805386:207912
x1,288:19286880,36805386
k1,288:19494792,36805386:207912
x1,288:20560327,36805386
k1,288:20768239,36805386:207912
x1,288:22158650,36805386
k1,288:22366562,36805386:207912
x1,288:22926068,36805386
x1,288:24661983,36805386
k1,288:24870160,36805386:208177
x1,288:25927674,36805386
k1,288:26135586,36805386:207912
x1,288:27011276,36805386
x1,288:28955279,36805386
k1,288:28955279,36805386:0
)
(1,289:3014656,37591818:25940623,462028,154665
x1,289:3489752,37591818
x1,288:4031981,37591818
x1,288:4325541,37591818
k1,288:4529644,37591818:204103
x1,288:7533731,37591818
k1,288:7737835,37591818:204104
x1,288:7986504,37591818
x1,288:9145060,37591818
x1,288:9472699,37591818
x1,288:9766259,37591818
x1,288:10109089,37591818
k1,288:10313192,37591818:204103
x1,288:11319233,37591818
k1,288:11523337,37591818:204104
x1,288:12393011,37591818
k1,288:12597114,37591818:204103
x1,288:12929341,37591818
x1,288:14619328,37591818
k1,288:14823432,37591818:204104
x1,288:15888967,37591818
k1,288:16093070,37591818:204103
x1,288:18910655,37591818
k1,288:19114759,37591818:204104
x1,288:19710362,37591818
x1,288:20812097,37591818
x1,288:21154154,37591818
x1,288:21447714,37591818
x1,288:21937607,37591818
k1,288:22141952,37591818:204345
x1,288:22879270,37591818
k1,288:23083373,37591818:204103
x1,288:24161609,37591818
x1,288:25899057,37591818
k1,288:26103161,37591818:204104
$1,288:26103161,37591818
x1,288:26441982,37591818
$1,288:26467213,37591818
k1,288:26671316,37591818:204103
x1,288:27219458,37591818
k1,288:27423562,37591818:204104
x1,288:27881462,37591818
k1,288:28085605,37591818:204143
x1,288:28955279,37591818
k1,288:28955279,37591818:0
)
(1,289:3014656,38378250:25940623,462356,154665
x1,289:3361249,38378250
x1,288:6483843,38378250
k1,288:6647598,38378250:163755
x1,288:7951163,38378250
x1,288:8282496,38378250
x1,288:8609810,38378250
x1,288:8903077,38378250
x1,288:9245576,38378250
k1,288:9409332,38378250:163756
x1,288:10082486,38378250
k1,288:10246241,38378250:163755
x1,288:11750151,38378250
k1,288:11913907,38378250:163756
x1,288:12461512,38378250
k1,288:12625267,38378250:163755
x1,288:14014313,38378250
k1,288:14178069,38378250:163756
x1,288:14737026,38378250
x1,288:16324325,38378250
k1,288:16488080,38378250:163755
x1,288:16834673,38378250
x1,288:17386196,38378250
k1,288:17549952,38378250:163756
x1,288:19136669,38378250
x1,288:19277033,38378250
k1,288:19440789,38378250:163756
x1,288:21095625,38378250
k1,288:21259381,38378250:163756
x1,288:23939302,38378250
k1,288:24103057,38378250:163755
x1,288:24302065,38378250
$1,288:24302065,38378250
x1,288:24625813,38378250
(1,288:24625813,38476553:262644,208109,2631
x1,288:24837749,38476553
)
k1,288:25070497,38378250:182040
x1,288:25437794,38378250
k1,288:25619834,38378250:182040
x1,288:26841754,38378250
k1,288:26957531,38378250:109224
x1,288:27238025,38378250
k1,288:27459386,38378250:182040
x1,288:27826683,38378250
k1,288:28008723,38378250:182040
x1,288:28795593,38378250
$1,288:28795593,38378250
x1,288:28994601,38378250
k1,288:28955279,38378250:0
)
(1,289:3014656,39164682:25940623,450232,154665
x1,289:4017292,39164682
k1,288:4180906,39164682:163614
x1,288:5415227,39164682
x1,288:5887516,39164682
k1,288:6051129,39164682:163613
x1,288:6889255,39164682
k1,288:7052869,39164682:163614
x1,288:7387218,39164682
x1,288:10399660,39164682
k1,288:10563273,39164682:163613
x1,288:11820787,39164682
x1,288:12140229,39164682
x1,288:12455817,39164682
x1,288:12738538,39164682
x1,288:13069099,39164682
k1,288:13232713,39164682:163614
x1,288:13760971,39164682
k1,288:13924584,39164682:163613
x1,288:15264556,39164682
k1,288:15428170,39164682:163614
x1,288:15967380,39164682
x1,288:17498765,39164682
k1,288:17662379,39164682:163614
x1,288:17996728,39164682
x1,288:18528929,39164682
k1,288:18692542,39164682:163613
x1,288:20223204,39164682
x1,288:20358378,39164682
k1,288:20521992,39164682:163614
x1,288:21982434,39164682
k1,288:22146047,39164682:163613
x1,288:22720045,39164682
x1,288:23039487,39164682
x1,288:24833713,39164682
k1,288:24997327,39164682:163614
x1,288:25291735,39164682
k1,288:25455348,39164682:163613
x1,288:26528616,39164682
x1,288:26811337,39164682
k1,288:26974951,39164682:163614
x1,288:28955279,39164682
k1,288:28955279,39164682:0
)
(1,289:3014656,39951114:25940623,450232,154665
x1,289:3517972,39951114
x1,288:5048891,39951114
g1,288:5212731,39951114
x1,288:5456524,39951114
x1,288:6872098,39951114
k1,289:28955279,39951114:22184106
g1,289:28955279,39951114
)
(1,324:3014656,41388292:25940623,454491,155975
(1,324:3014656,41388292:1490288,409600,10813
g1,324:3014656,41388292
x1,324:3849584,41388292
g1,324:4504944,41388292
)
x1,324:5970328,41388292
x1,324:7590376,41388292
g1,324:7754216,41388292
x1,324:10773455,41388292
k1,324:19864367,41388292:9090912
k1,324:28955279,41388292:9090912
)
(1,327:3014656,42371332:25940623,450232,154665
x1,327:3391331,42371332
x1,326:3684638,42371332
k1,326:3848481,42371332:163843
x1,326:4823717,42371332
k1,326:4987560,42371332:163843
x1,326:5851265,42371332
k1,326:6015108,42371332:163843
x1,326:6345055,42371332
x1,326:8023408,42371332
k1,326:8187251,42371332:163843
x1,326:8778766,42371332
x1,326:9872903,42371332
x1,326:11600186,42371332
k1,326:11764029,42371332:163843
x1,326:12763166,42371332
k1,326:12927009,42371332:163843
x1,326:13173971,42371332
x1,326:15826234,42371332
k1,326:15990077,42371332:163843
x1,326:16530474,42371332
k1,326:16694317,42371332:163843
x1,326:17628394,42371332
k1,326:17792237,42371332:163843
x1,326:19515002,42371332
x1,326:20001564,42371332
k1,326:20165407,42371332:163843
x1,326:20661324,42371332
x1,326:20952833,42371332
k1,326:21116676,42371332:163843
x1,326:22851391,42371332
x1,326:23660726,42371332
k1,326:23824569,42371332:163843
x1,326:24127961,42371332
k1,326:24291804,42371332:163843
x1,326:25332103,42371332
k1,326:25495946,42371332:163843
x1,326:26212269,42371332
k1,326:26376112,42371332:163843
x1,326:28955279,42371332
k1,326:28955279,42371332:0
)
(1,327:3014656,43157764:25940623,450232,154665
x1,327:3331286,43157764
x1,326:4307638,43157764
x1,326:4589480,43157764
x1,326:5229254,43157764
k1,326:5369580,43157764:140326
x1,326:6052293,43157764
x1,326:6370744,43157764
k1,326:6511069,43157764:140325
x1,326:8303593,43157764
x1,326:9716035,43157764
k1,326:9856361,43157764:140326
x1,326:12255171,43157764
k1,326:12395496,43157764:140325
x1,326:12891956,43157764
k1,326:13032282,43157764:140326
x1,326:13867850,43157764
k1,326:14008176,43157764:140326
x1,326:14324806,43157764
x1,326:15892030,43157764
k1,326:16032355,43157764:140325
x1,326:16998944,43157764
k1,326:17139270,43157764:140326
x1,326:17432779,43157764
k1,326:17573104,43157764:140325
x1,326:18404178,43157764
x1,326:19562066,43157764
k1,326:19702392,43157764:140326
x1,326:21850724,43157764
k1,326:21991050,43157764:140326
x1,326:22487510,43157764
k1,326:22627835,43157764:140325
x1,326:23463403,43157764
k1,326:23603729,43157764:140326
x1,326:24463703,43157764
x1,326:24598444,43157764
k1,326:24738910,43157764:140466
x1,326:25754952,43157764
k1,326:25895277,43157764:140325
x1,326:28390425,43157764
k1,326:28530751,43157764:140326
x1,326:28955279,43157764
k1,326:28955279,43157764:0
)
]
(1,327:3014656,44761088:25940623,694682,196610
(1,327:3014656,44761088:25940623,694682,196610
g1,327:3014656,44761088
(1,327:3014656,44761088:25940623,694682,196610
[1,327:3014656,44761088:25940623,694682,196610
(1,327:3014656,44761088:25940623,458750,196610
(1,327:3014656,44761088:0,458750,196610
[1,327:3014656,44761088:25940623,458750,196610
(1,327:3014656,44761088:25940623,458750,196610
h1,327:3014656,44761088:0,0,0
x1,327:3493331,44761088
x1,327:3753377,44761088
x1,327:4096785,44761088
g1,327:4249720,44761088
x1,327:4614100,44761088
x1,327:5374841,44761088
g1,327:5505913,44761088
x1,327:7354551,44761088
g1,327:7507486,44761088
x1,327:8970772,44761088
g1,327:9123707,44761088
x1,327:10903662,44761088
g1,327:11056597,44761088
x1,327:11369597,44761088
x1,327:11570923,44761088
x1,327:12311741,44761088
g1,327:12442813,44761088
x1,327:12784649,44761088
x1,327:13260702,44761088
g1,327:13413637,44761088
x1,327:13772774,44761088
g1,327:13903846,44761088
x1,327:14534564,44761088
x1,327:14644664,44761088
g1,327:14797599,44761088
x1,327:15156736,44761088
g1,327:15287808,44761088
x1,327:16752143,44761088
g1,327:16883215,44761088
x1,327:16998558,44761088
g1,327:17151493,44761088
x1,327:19572654,44761088
g1,327:19703726,44761088
x1,327:20732377,44761088
g1,327:20885312,44761088
x1,327:22718744,44761088
x1,327:23153378,44761088
g1,327:23284450,44761088
x1,327:24374969,44761088
r1,327:24374969,44761088:0,655360,196610
k1,327:26665124,44761088:2290155
k1,327:28955279,44761088:2290155
)
]
k1,327:3014655,44761088:-25940624
)
g1,327:3014656,44761088
[1,327:3014656,44761088:25940623,0,0
(1,327:3014656,44761088:25940623,0,0
k1,327:15984968,44761088:12970312
h1,327:15984968,44761088:0,0,0
g1,327:15984968,44761088
k1,327:28955280,44761088:12970312
)
]
g1,327:28955279,44761088
(1,327:28955279,44761088:0,0,0
k1,327:3014655,44761088:-25940624
[1,327:3014655,44761088:25940623,0,0
(1,327:3014655,44761088:25940623,0,0
k1,327:28955279,44761088:25940624
h1,327:28955279,44761088:0,0,0
g1,327:28955279,44761088
g1,327:28955279,44761088
)
]
)
)
]
)
)
)
]
]
]
!48463
}2
!10
{3
[1,327:4736286,44761088:24218993,40024802,196610
h1,327:4736286,4736286:0,0,0
[1,327:4736286,4736286:0,0,0
(1,327:4736286,3735307:0,0,0
k1,327:4736286,3735307:1787411
)
]
[1,327:4736286,44761088:24218993,40024802,196610
[1,327:3014656,44761088:25940623,40960000,196610
[1,327:3014656,4653056:25940623,851968,0
(1,327:3014656,4653056:25940623,655360,0
(1,327:3014656,4653056:25940623,655360,0
(1,327:3014656,4653056:25940623,655360,0
[1,327:3014656,4653056:25940623,655360,0
(1,327:3014656,4456446:25940623,458750,196610
(1,327:3014656,4456446:0,458750,196610
[1,327:3014656,4456446:25940623,458750,196610
(1,327:3014656,4456446:25940623,458750,196610
h1,327:2997879,4456446:0,0,0
x1,327:3328704,4456446
x1,327:4623169,4456446
g1,327:4754241,4456446
x1,327:5233440,4456446
x1,327:6097989,4456446
x1,327:7028599,4456446
g1,327:7159671,4456446
x1,327:9509527,4456446
g1,327:9640599,4456446
x1,327:10067369,4456446
g1,327:10198441,4456446
x1,327:10725874,4456446
x1,327:11059321,4456446
g1,327:11190393,4456446
x1,327:12544103,4456446
g1,327:12675175,4456446
x1,327:13656118,4456446
g1,327:13787190,4456446
x1,327:14850445,4456446
g1,327:15003380,4456446
x1,327:17973990,4456446
g1,327:18105062,4456446
x1,327:18739450,4456446
x1,327:20371032,4456446
r1,327:20371032,4456446:0,655360,196610
k1,327:24663156,4456446:4292124
k1,327:28955279,4456446:4292123
)
]
k1,327:3014655,4456446:-25940624
)
g1,327:3014656,4456446
[1,327:3014656,4456446:25940623,0,0
(1,327:3014656,4456446:25940623,0,0
k1,327:15984968,4456446:12970312
h1,327:15984968,4456446:0,0,0
g1,327:15984968,4456446
k1,327:28955280,4456446:12970312
)
]
g1,327:28955279,4456446
(1,327:28955279,4456446:0,458750,196610
k1,327:3014655,4456446:-25940624
[1,327:3014655,4456446:25940623,458750,196610
(1,327:3014655,4456446:25940623,458750,196610
k1,327:28711483,4456446:25696828
h1,327:28711483,4456446:0,0,0
x1,327:28955277,4456446
r1,327:28955277,4456446:0,655360,196610
g1,327:28955277,4456446
g1,327:28955277,4456446
)
]
)
)
]
)
g1,327:28955279,4653056
)
)
]
[1,327:3014656,43188224:25940623,37617664,0
[1,283:3014656,26335903:25940623,20765343,0
[1,283:3014656,26335903:25940623,20765343,0
(1,281:3014656,13554641:25940623,7984081,7647227
k1,281:8477106,13554641:5462450
h1,205:8477106,13554641:0,0,0
(1,274:8477106,13554641:15015723,7984081,7647227
$1,274:8477106,13554641
[1,274:8477106,13554641:15015723,7984081,7647227
(1,207:8477106,6231158:15015723,660598,283117
g1,206:8477106,6231158
(1,206:8477106,6231158:1376835,660598,283117
r1,206:8477106,6231158:0,943715,283117
g1,206:8804786,6231158
k1,206:9500047,6231158:695261
g1,206:9827727,6231158
r1,206:9853941,6231158:26214,943715,283117
)
g1,206:9853941,6231158
(1,206:9853941,6231158:4546296,660598,283117
g1,206:10181621,6231158
k1,206:11442238,6231158:1260617
g1,206:11442239,6231158
x1,206:12811940,6231158
k1,206:14072557,6231158:1260617
g1,206:14400237,6231158
)
g1,206:14400237,6231158
(1,206:14400237,6231158:4546296,660598,283117
g1,206:14727917,6231158
k1,206:14832139,6231158:104222
g1,206:14832140,6231158
x1,206:16851957,6231158
x1,206:16957469,6231158
g1,206:17121309,6231158
$1,206:17121309,6231158
x1,206:17460130,6231158
g1,206:17667401,6231158
x1,206:18027849,6231158
g1,206:18209889,6231158
x1,206:18514631,6231158
$1,206:18514631,6231158
k1,206:18618853,6231158:104222
g1,206:18946533,6231158
)
g1,206:18946533,6231158
(1,207:18946533,6231158:4546296,660598,283117
g1,206:19274213,6231158
k1,206:20539746,6231158:1265533
g1,206:20539747,6231158
x1,206:21899617,6231158
k1,207:23165149,6231158:1265532
g1,207:23492829,6231158
)
g1,207:23492829,6231158
)
(1,230:8477106,9350223:15015723,2506906,2170051
g1,208:8477106,9350223
(1,208:8477106,9350223:1376835,2506906,2170051
r1,208:8477106,9350223:0,943715,283117
g1,208:8804786,9350223
g1,208:8804787,9350223
$1,208:8804787,9350223
(1,208:8804787,9350223:472798,466320,227533
(1,208:8804787,9350223:472798,466320,227533
h1,208:8804787,9350223:78643,0,0
[1,208:8883430,9350223:315512,466320,227533
(1,208:8883430,9092012:315512,208109,6697
x1,208:9165215,9092012
)
(1,208:8883430,9576322:315512,294462,1434
k1,208:8929955,9576322:46525
x1,208:9152417,9576322
k1,208:9198942,9576322:46525
)
]
h1,208:9198942,9350223:78643,0,0
)
)
$1,208:9277585,9350223
k1,208:9500047,9350223:222462
g1,208:9827727,9350223
r1,208:9853941,9350223:26214,4676957,2170051
)
g1,208:9853941,9350223
(1,215:9853941,9350223:4546296,2506906,2170051
g1,209:10181621,9350223
g1,209:10181621,9350223
g1,209:10181622,9350223
$1,215:10181622,9350223
[1,215:10181622,9350223:3890935,2506906,2170051
(1,215:10181622,10733842:3890935,3890525,0
g1,215:10181622,10733842
h1,212:10181622,10733842:0,0,0
(1,212:10181622,10733842:3890935,3890525,0
(1,212:10181622,10733842:3890535,3890535,0
(1,212:10181622,10733842:3890535,3890535,0
(1,212:10181622,10733842:0,3890535,0
(1,212:10181622,10733842:0,52625408,0
(1,212:10181622,10733842:52625408,52625408,0
)
k1,212:10181622,10733842:-52625408
)
)
g1,212:14072157,10733842
)
)
)
g1,212:14072557,10733842
)
(1,215:10181622,11520274:3890935,0,0
k1,215:12127090,11520274:1945468
g1,214:12127090,11520274
g1,215:12127090,11520274
k1,215:14072557,11520274:1945467
)
]
$1,215:14072557,9350223
g1,215:14072557,9350223
g1,215:14400237,9350223
)
g1,215:14400237,9350223
(1,222:14400237,9350223:4546296,2506906,2170051
g1,216:14727917,9350223
g1,216:14727917,9350223
g1,216:14727918,9350223
$1,222:14727918,9350223
[1,222:14727918,9350223:3890935,2506906,2170051
(1,222:14727918,10733842:3890935,3890525,0
g1,222:14727918,10733842
h1,219:14727918,10733842:0,0,0
(1,219:14727918,10733842:3890935,3890525,0
(1,219:14727918,10733842:3890535,3890535,0
(1,219:14727918,10733842:3890535,3890535,0
(1,219:14727918,10733842:0,3890535,0
(1,219:14727918,10733842:0,52625408,0
(1,219:14727918,10733842:52625408,52625408,0
)
k1,219:14727918,10733842:-52625408
)
)
g1,219:18618453,10733842
)
)
)
g1,219:18618853,10733842
)
(1,222:14727918,11520274:3890935,0,0
k1,222:16673386,11520274:1945468
g1,221:16673386,11520274
g1,222:16673386,11520274
k1,222:18618853,11520274:1945467
)
]
$1,222:18618853,9350223
g1,222:18618853,9350223
g1,222:18946533,9350223
)
g1,222:18946533,9350223
(1,230:18946533,9350223:4546296,2506906,2170051
g1,223:19274213,9350223
g1,223:19274213,9350223
g1,223:19274214,9350223
$1,229:19274214,9350223
[1,229:19274214,9350223:3890935,2506906,2170051
(1,229:19274214,10733842:3890935,3890525,0
g1,229:19274214,10733842
h1,226:19274214,10733842:0,0,0
(1,226:19274214,10733842:3890935,3890525,0
(1,226:19274214,10733842:3890535,3890535,0
(1,226:19274214,10733842:3890535,3890535,0
(1,226:19274214,10733842:0,3890535,0
(1,226:19274214,10733842:0,52625408,0
(1,226:19274214,10733842:52625408,52625408,0
)
k1,226:19274214,10733842:-52625408
)
)
g1,226:23164749,10733842
)
)
)
g1,226:23165149,10733842
)
(1,229:19274214,11520274:3890935,0,0
k1,229:21219682,11520274:1945468
g1,228:21219682,11520274
g1,229:21219682,11520274
k1,229:23165149,11520274:1945467
)
]
$1,229:23165149,9350223
g1,230:23165149,9350223
g1,230:23492829,9350223
)
g1,230:23492829,9350223
)
(1,252:8477106,14027180:15015723,2506906,2170051
g1,230:8477106,14027180
(1,230:8477106,14027180:1376835,2506906,2170051
r1,230:8477106,14027180:0,943715,283117
g1,230:8804786,14027180
g1,230:8804787,14027180
$1,230:8804787,14027180
x1,230:9161958,14027180
$1,230:9204228,14027180
k1,230:9500047,14027180:295819
g1,230:9827727,14027180
r1,230:9853941,14027180:26214,4676957,2170051
)
g1,230:9853941,14027180
(1,237:9853941,14027180:4546296,2506906,2170051
g1,231:10181621,14027180
g1,231:10181621,14027180
g1,231:10181622,14027180
$1,237:10181622,14027180
[1,237:10181622,14027180:3890935,2506906,2170051
(1,237:10181622,15410799:3890935,3890525,0
g1,237:10181622,15410799
h1,234:10181622,15410799:0,0,0
(1,234:10181622,15410799:3890935,3890525,0
(1,234:10181622,15410799:3890535,3890535,0
(1,234:10181622,15410799:3890535,3890535,0
(1,234:10181622,15410799:0,3890535,0
(1,234:10181622,15410799:0,52625408,0
(1,234:10181622,15410799:52625408,52625408,0
)
k1,234:10181622,15410799:-52625408
)
)
g1,234:14072157,15410799
)
)
)
g1,234:14072557,15410799
)
(1,237:10181622,16197231:3890935,0,0
k1,237:12127090,16197231:1945468
g1,236:12127090,16197231
g1,237:12127090,16197231
k1,237:14072557,16197231:1945467
)
]
$1,237:14072557,14027180
g1,237:14072557,14027180
g1,237:14400237,14027180
)
g1,237:14400237,14027180
(1,244:14400237,14027180:4546296,2506906,2170051
g1,238:14727917,14027180
g1,238:14727917,14027180
g1,238:14727918,14027180
$1,244:14727918,14027180
[1,244:14727918,14027180:3890935,2506906,2170051
(1,244:14727918,15410799:3890935,3890525,0
g1,244:14727918,15410799
h1,241:14727918,15410799:0,0,0
(1,241:14727918,15410799:3890935,3890525,0
(1,241:14727918,15410799:3890535,3890535,0
(1,241:14727918,15410799:3890535,3890535,0
(1,241:14727918,15410799:0,3890535,0
(1,241:14727918,15410799:0,52625408,0
(1,241:14727918,15410799:52625408,52625408,0
)
k1,241:14727918,15410799:-52625408
)
)
g1,241:18618453,15410799
)
)
)
g1,241:18618853,15410799
)
(1,244:14727918,16197231:3890935,0,0
k1,244:16673386,16197231:1945468
g1,243:16673386,16197231
g1,244:16673386,16197231
k1,244:18618853,16197231:1945467
)
]
$1,244:18618853,14027180
g1,244:18618853,14027180
g1,244:18946533,14027180
)
g1,244:18946533,14027180
(1,252:18946533,14027180:4546296,2506906,2170051
g1,245:19274213,14027180
g1,245:19274213,14027180
g1,245:19274214,14027180
$1,251:19274214,14027180
[1,251:19274214,14027180:3890935,2506906,2170051
(1,251:19274214,15410799:3890935,3890525,0
g1,251:19274214,15410799
h1,248:19274214,15410799:0,0,0
(1,248:19274214,15410799:3890935,3890525,0
(1,248:19274214,15410799:3890535,3890535,0
(1,248:19274214,15410799:3890535,3890535,0
(1,248:19274214,15410799:0,3890535,0
(1,248:19274214,15410799:0,52625408,0
(1,248:19274214,15410799:52625408,52625408,0
)
k1,248:19274214,15410799:-52625408
)
)
g1,248:23164749,15410799
)
)
)
g1,248:23165149,15410799
)
(1,251:19274214,16197231:3890935,0,0
k1,251:21219682,16197231:1945468
g1,250:21219682,16197231
g1,251:21219682,16197231
k1,251:23165149,16197231:1945467
)
]
$1,251:23165149,14027180
g1,252:23165149,14027180
g1,252:23492829,14027180
)
g1,252:23492829,14027180
)
(1,274:8477106,18867977:15015723,2670746,2333891
g1,252:8477106,18867977
(1,252:8477106,18867977:1376835,2670746,2333891
r1,252:8477106,18867977:0,943715,283117
g1,252:8804786,18867977
g1,252:8804787,18867977
$1,252:8804787,18867977
(1,252:8804787,18867977:695260,552673,227533
(1,252:8804787,18867977:695260,552673,227533
h1,252:8804787,18867977:78643,0,0
[1,252:8883430,18867977:537974,552673,227533
(1,252:8883430,18609766:537974,294462,6697
x1,252:9387677,18609766
)
(1,252:8883430,19094076:537974,294462,1434
k1,252:9041186,19094076:157756
x1,252:9263648,19094076
k1,252:9421404,19094076:157756
)
]
h1,252:9421404,18867977:78643,0,0
)
)
$1,252:9500047,18867977
g1,252:9500047,18867977
g1,252:9827727,18867977
r1,252:9853941,18867977:26214,5004637,2333891
)
g1,252:9853941,18867977
(1,259:9853941,18867977:4546296,2670746,2333891
g1,253:10181621,18867977
g1,253:10181621,18867977
g1,253:10181622,18867977
$1,259:10181622,18867977
[1,259:10181622,18867977:3890935,2670746,2333891
(1,257:10181622,20087756:3890935,3890525,0
g1,257:10181622,20087756
h1,256:10181622,20087756:0,0,0
(1,256:10181622,20087756:3890935,3890525,0
(1,256:10181622,20087756:3890535,3890535,0
(1,256:10181622,20087756:3890535,3890535,0
(1,256:10181622,20087756:0,3890535,0
(1,256:10181622,20087756:0,52625408,0
(1,256:10181622,20087756:52625408,52625408,0
)
k1,256:10181622,20087756:-52625408
)
)
g1,256:14072157,20087756
)
)
)
g1,257:14072557,20087756
g1,257:14072557,20087756
)
(1,257:10181622,20985597:3890935,504625,216271
h1,257:10181622,20985597:0,0,0
g1,257:10181622,20985597
[1,257:10181622,20985597:3890935,504625,216271
(1,257:10181622,20985597:3890935,504625,216271
k1,257:11811829,20985597:1630207
h1,257:11811829,20985597:0,0,0
r1,257:11811829,20985597:0,720896,216271
g1,257:11811829,20985597
x1,257:11988776,20985597
x1,257:12442350,20985597
r1,257:12442350,20985597:0,216271,216271
g1,257:12442350,20985597
k1,257:14072557,20985597:1630207
)
]
g1,257:14072557,20985597
g1,257:14072557,20985597
)
]
$1,259:14072557,18867977
g1,259:14072557,18867977
g1,259:14400237,18867977
)
g1,259:14400237,18867977
(1,266:14400237,18867977:4546296,2670746,2333891
g1,260:14727917,18867977
g1,260:14727917,18867977
g1,260:14727918,18867977
$1,266:14727918,18867977
[1,266:14727918,18867977:3890935,2670746,2333891
(1,264:14727918,20087756:3890935,3890525,0
g1,264:14727918,20087756
h1,263:14727918,20087756:0,0,0
(1,263:14727918,20087756:3890935,3890525,0
(1,263:14727918,20087756:3890535,3890535,0
(1,263:14727918,20087756:3890535,3890535,0
(1,263:14727918,20087756:0,3890535,0
(1,263:14727918,20087756:0,52625408,0
(1,263:14727918,20087756:52625408,52625408,0
)
k1,263:14727918,20087756:-52625408
)
)
g1,263:18618453,20087756
)
)
)
g1,264:18618853,20087756
g1,264:18618853,20087756
)
(1,264:14727918,20985597:3890935,504625,216271
h1,264:14727918,20985597:0,0,0
g1,264:14727918,20985597
[1,264:14727918,20985597:3890935,504625,216271
(1,264:14727918,20985597:3890935,504625,216271
k1,264:16344265,20985597:1616347
h1,264:16344265,20985597:0,0,0
r1,264:16344265,20985597:0,720896,216271
g1,264:16344265,20985597
x1,264:16521212,20985597
x1,264:17002507,20985597
r1,264:17002507,20985597:0,216271,216271
g1,264:17002507,20985597
k1,264:18618853,20985597:1616346
)
]
g1,264:18618853,20985597
g1,264:18618853,20985597
)
]
$1,266:18618853,18867977
g1,266:18618853,18867977
g1,266:18946533,18867977
)
g1,266:18946533,18867977
(1,274:18946533,18867977:4546296,2670746,2333891
g1,267:19274213,18867977
g1,267:19274213,18867977
g1,267:19274214,18867977
$1,273:19274214,18867977
[1,273:19274214,18867977:3890935,2670746,2333891
(1,271:19274214,20087756:3890935,3890525,0
g1,271:19274214,20087756
h1,270:19274214,20087756:0,0,0
(1,270:19274214,20087756:3890935,3890525,0
(1,270:19274214,20087756:3890535,3890535,0
(1,270:19274214,20087756:3890535,3890535,0
(1,270:19274214,20087756:0,3890535,0
(1,270:19274214,20087756:0,52625408,0
(1,270:19274214,20087756:52625408,52625408,0
)
k1,270:19274214,20087756:-52625408
)
)
g1,270:23164749,20087756
)
)
)
g1,271:23165149,20087756
g1,271:23165149,20087756
)
(1,271:19274214,20985597:3890935,504625,216271
h1,271:19274214,20985597:0,0,0
g1,271:19274214,20985597
[1,271:19274214,20985597:3890935,504625,216271
(1,271:19274214,20985597:3890935,504625,216271
k1,271:20921232,20985597:1647018
h1,271:20921232,20985597:0,0,0
r1,271:20921232,20985597:0,720896,216271
g1,271:20921232,20985597
x1,271:21098179,20985597
x1,271:21518132,20985597
r1,271:21518132,20985597:0,216271,216271
g1,271:21518132,20985597
k1,271:23165149,20985597:1647017
)
]
g1,271:23165149,20985597
g1,271:23165149,20985597
)
]
$1,273:23165149,18867977
g1,274:23165149,18867977
g1,274:23492829,18867977
)
g1,274:23492829,18867977
)
]
$1,274:23492829,13554641
)
g1,281:23492829,13554641
k1,281:28955279,13554641:5462450
)
(1,281:3014656,26119632:25940623,4131332,216271
h1,281:3014656,26119632:0,0,0
g1,281:3014656,26119632
[1,281:3014656,26119632:25940623,4131332,216271
(1,281:3014656,22515152:25940623,526852,204923
h1,281:3014656,22515152:0,0,0
x1,281:3906856,22515152
k1,281:4113561,22515152:206705
x1,281:4525670,22515152
r1,281:4820582,22515152:0,709548,204923
k1,281:4820582,22515152:0
x1,281:5175656,22515152
x1,281:6265059,22515152
x1,281:6397415,22515152
k1,281:6604297,22515152:206882
x1,281:7531994,22515152
k1,281:7738699,22515152:206705
x1,281:8558707,22515152
k1,281:8765412,22515152:206705
x1,281:9774328,22515152
k1,281:9981033,22515152:206705
x1,281:10470751,22515152
k1,281:10677456,22515152:206705
x1,281:10966835,22515152
k1,281:11173539,22515152:206704
x1,281:12057920,22515152
x1,281:12336352,22515152
k1,281:12543057,22515152:206705
x1,281:12937719,22515152
k1,281:13144424,22515152:206705
x1,281:13357999,22515152
x1,281:14625105,22515152
x1,281:14948091,22515152
k1,281:15154796,22515152:206705
x1,281:15762431,22515152
k1,281:15969136,22515152:206705
$1,281:15969136,22515152
(1,281:15969136,22515152:472798,440499,204923
(1,281:15969136,22515152:472798,440499,204923
h1,281:15969136,22515152:78643,0,0
[1,281:16047779,22515152:315512,440499,204923
(1,281:16047779,22282762:315512,208109,6697
x1,281:16329564,22282762
)
(1,281:16047779,22718641:315512,294462,1434
k1,281:16094304,22718641:46525
x1,281:16316766,22718641
k1,281:16363291,22718641:46525
)
]
h1,281:16363291,22515152:78643,0,0
)
)
$1,281:16441934,22515152
k1,281:16648638,22515152:206704
x1,281:17649132,22515152
k1,281:17855837,22515152:206705
x1,281:18069412,22515152
x1,281:18365503,22515152
x1,281:18795744,22515152
x1,281:19098558,22515152
k1,281:19305322,22515152:206764
x1,281:19912957,22515152
k1,281:20119662,22515152:206705
$1,281:20119662,22515152
x1,281:20441116,22515152
$1,281:20479159,22515152
k1,281:20685863,22515152:206704
x1,281:22570136,22515152
k1,281:22776841,22515152:206705
x1,281:22990416,22515152
x1,281:23286507,22515152
x1,281:23716748,22515152
x1,281:24019562,22515152
k1,281:24226326,22515152:206764
x1,281:25158835,22515152
k1,281:25365540,22515152:206705
x1,281:25973175,22515152
k1,281:26179879,22515152:206704
$1,281:26179879,22515152
(1,281:26179879,22515152:695260,526852,204923
(1,281:26179879,22515152:695260,526852,204923
h1,281:26179879,22515152:78643,0,0
[1,281:26258522,22515152:537974,526852,204923
(1,281:26258522,22282762:537974,294462,6697
x1,281:26762769,22282762
)
(1,281:26258522,22718641:537974,294462,1434
k1,281:26416278,22718641:157756
x1,281:26638740,22718641
k1,281:26796496,22718641:157756
)
]
h1,281:26796496,22515152:78643,0,0
)
)
$1,281:26875139,22515152
x1,281:27007495,22515152
k1,281:27214555,22515152:207060
x1,281:27395041,22515152
x1,281:27857828,22515152
k1,281:28064533,22515152:206705
x1,281:28459195,22515152
k1,281:28665900,22515152:206705
x1,281:28955279,22515152
k1,281:28955279,22515152:0
)
(1,281:3014656,23236048:25940623,418480,139788
x1,281:4299716,23236048
k1,281:4447514,23236048:147798
x1,281:7077795,23236048
k1,281:7225592,23236048:147797
x1,281:8567803,23236048
k1,281:8715601,23236048:147798
x1,281:9522975,23236048
k1,281:9670773,23236048:147798
x1,281:11196480,23236048
k1,281:11344278,23236048:147798
x1,281:11941084,23236048
x1,281:12446361,23236048
x1,281:13183947,23236048
x1,281:14677685,23236048
k1,281:14825483,23236048:147798
x1,281:15611801,23236048
x1,281:16358929,23236048
k1,281:16506727,23236048:147798
x1,281:17632358,23236048
k1,281:17780156,23236048:147798
$1,281:17780156,23236048
x1,281:18071529,23236048
k1,281:18247925,23236048:164600
x1,281:18578816,23236048
k1,281:18743416,23236048:164600
x1,281:19582675,23236048
$1,281:19582675,23236048
x1,281:19715031,23236048
k1,281:19862829,23236048:147798
x1,281:20043315,23236048
x1,281:20534094,23236048
k1,281:20681892,23236048:147798
x1,281:21076554,23236048
k1,281:21224352,23236048:147798
x1,281:21513731,23236048
k1,281:21661529,23236048:147798
x1,281:22946589,23236048
k1,281:23094386,23236048:147797
x1,281:25724667,23236048
k1,281:25872465,23236048:147798
x1,281:27214676,23236048
k1,281:27362474,23236048:147798
x1,281:27651853,23236048
k1,281:27799651,23236048:147798
x1,281:28252069,23236048
x1,281:28955279,23236048
k1,281:28955279,23236048:0
)
(1,281:3014656,23956944:25940623,418480,139788
x1,281:4554913,23956944
x1,281:6049203,23956944
k1,281:6196157,23956944:146954
x1,281:6504326,23956944
x1,281:8023371,23956944
k1,281:8170324,23956944:146953
x1,281:9272780,23956944
k1,281:9419734,23956944:146954
$1,281:9419734,23956944
x1,281:9711107,23956944
k1,281:9886743,23956944:163840
x1,281:10210822,23956944
k1,281:10374662,23956944:163840
x1,281:11308710,23956944
k1,281:11412912,23956944:98304
x1,281:11717851,23956944
k1,281:11904399,23956944:163840
x1,281:12228478,23956944
k1,281:12392318,23956944:163840
x1,281:12666312,23956944
$1,281:12666312,23956944
x1,281:12795943,23956944
k1,281:12942898,23956944:146955
x1,281:13119668,23956944
x1,281:13539191,23956944
k1,281:13686144,23956944:146953
x1,281:14072681,23956944
k1,281:14219635,23956944:146954
x1,281:14503056,23956944
k1,281:14650010,23956944:146954
x1,281:17178998,23956944
x1,281:17495419,23956944
k1,281:17642373,23956944:146954
x1,281:20218500,23956944
k1,281:20365453,23956944:146953
x1,281:21590470,23956944
x1,281:21852674,23956944
k1,281:21999628,23956944:146954
x1,281:22283049,23956944
k1,281:22430003,23956944:146954
x1,281:23896014,23956944
k1,281:24042968,23956944:146954
x1,281:24315194,23956944
x1,281:25812431,23956944
k1,281:25959384,23956944:146953
x1,281:28421788,23956944
k1,281:28568742,23956944:146954
x1,281:28955279,23956944
k1,281:28955279,23956944:0
)
(1,281:3014656,24677840:25940623,404324,139788
x1,281:4167241,24677840
x1,281:4604889,24677840
k1,281:4744682,24677840:139793
x1,281:6305354,24677840
k1,281:6445100,24677840:139746
x1,281:7433526,24677840
k1,281:7573272,24677840:139746
x1,281:8774990,24677840
x1,281:9032117,24677840
k1,281:9171864,24677840:139747
x1,281:9947576,24677840
k1,281:10087322,24677840:139746
x1,281:11553197,24677840
k1,281:11692943,24677840:139746
x1,281:12266345,24677840
x1,281:12751970,24677840
x1,281:13460632,24677840
x1,281:14895954,24677840
k1,281:15035701,24677840:139747
x1,281:17562834,24677840
k1,281:17702580,24677840:139746
x1,281:18814125,24677840
k1,281:18953879,24677840:139754
x1,281:19729591,24677840
k1,281:19869338,24677840:139747
x1,281:22281443,24677840
k1,281:22421189,24677840:139746
x1,281:23525798,24677840
x1,281:25517676,24677840
k1,281:25657423,24677840:139747
x1,281:26520994,24677840
x1,281:26805289,24677840
x1,281:27935990,24677840
x1,281:28246472,24677840
k1,281:28386218,24677840:139746
x1,281:28970025,24677840
k1,281:28955279,24677840:0
)
(1,281:3014656,25398736:25940623,404324,139788
x1,281:3802241,25398736
k1,281:3950073,25398736:147832
x1,281:5484162,25398736
x1,281:6972449,25398736
k1,281:7120281,25398736:147832
x1,281:7427216,25398736
x1,281:8940195,25398736
k1,281:9088026,25398736:147831
x1,281:11961946,25398736
k1,281:12109778,25398736:147832
x1,281:12318118,25398736
x1,281:13524120,25398736
x1,281:14017657,25398736
k1,281:14165489,25398736:147832
x1,281:14905536,25398736
x1,281:16731275,25398736
k1,281:16879109,25398736:147834
x1,281:17248253,25398736
x1,281:18625021,25398736
k1,281:18772853,25398736:147832
x1,281:19560438,25398736
k1,281:19708270,25398736:147832
x1,281:19979406,25398736
x1,281:21470629,25398736
k1,281:21618461,25398736:147832
x1,281:24071004,25398736
k1,281:24218835,25398736:147831
x1,281:25090342,25398736
x1,281:25742339,25398736
k1,281:25890171,25398736:147832
x1,281:26172457,25398736
k1,281:26320289,25398736:147832
x1,281:28970025,25398736
k1,281:28955279,25398736:0
)
(1,281:3014656,26119632:25940623,404324,216271
x1,281:5027722,26119632
x1,281:6623783,26119632
g1,281:6771239,26119632
x1,281:9479707,26119632
r1,281:9479707,26119632:0,216271,216271
k1,281:28955279,26119632:19475572
g1,281:28955279,26119632
)
]
g1,281:28955279,26119632
g1,281:28955279,26119632
)
]
]
[1,322:3014656,39922994:25940623,12764682,0
[1,322:3014656,39922994:25940623,12764682,0
(1,305:3014656,29154761:25940623,1996449,1659595
k1,305:3273921,29154761:259265
h1,292:3273921,29154761:0,0,0
$1,298:3273921,29154761
[1,298:3273921,29154761:12711047,1996449,1659595
(1,296:3273921,29700244:12711047,2541932,0
k1,296:3909512,29700244:635591
h1,295:3909512,29700244:0,0,0
(1,295:3909512,29700244:11439865,2541932,0
(1,295:3909512,29700244:0,2541932,0
(1,295:3909512,29700244:11439865,2541932,0
g1,295:3273921,29700244
(1,295:3273921,31606741:12075456,4448429,-1906497
(1,295:3273921,31606741:12711047,6354926,0
(1,295:3273921,31606741:12709884,6354942,0
(1,295:3273921,31606741:12709884,6354942,0
(1,295:3273921,31606741:0,6354942,0
(1,295:3273921,31606741:0,52625408,0
(1,295:3273921,31606741:105250816,52625408,0
)
k1,295:3273921,31606741:-105250816
)
)
g1,295:15983805,31606741
)
)
)
)
)
k1,295:3909512,29700244:-11439865
)
g1,295:15349377,29700244
)
g1,296:15349377,29700244
k1,296:15984968,29700244:635591
)
(1,296:3273921,30598085:12711047,504625,216271
h1,296:3273921,30598085:0,0,0
g1,296:3273921,30598085
[1,296:3273921,30598085:12711047,504625,216271
(1,296:3273921,30598085:12711047,504625,216271
k1,296:7720022,30598085:4446101
h1,296:7720022,30598085:0,0,0
r1,296:7720022,30598085:0,720896,216271
g1,296:7720022,30598085
x1,296:7896969,30598085
x1,296:8350543,30598085
g1,296:8497999,30598085
x1,296:9887623,30598085
g1,296:10035079,30598085
$1,296:10035079,30598085
x1,296:10326452,30598085
g1,296:10502088,30598085
x1,296:10826491,30598085
g1,296:10990331,30598085
x1,296:11538867,30598085
$1,296:11538867,30598085
r1,296:11538867,30598085:0,216271,216271
g1,296:11538867,30598085
k1,296:15984968,30598085:4446101
)
]
g1,296:15984968,30598085
g1,296:15984968,30598085
)
]
$1,298:15984968,29154761
$1,305:15984968,29154761
[1,305:15984968,29154761:12711047,1996449,1659595
(1,303:15984968,29700244:12711047,2541932,0
k1,303:16620559,29700244:635591
h1,302:16620559,29700244:0,0,0
(1,302:16620559,29700244:11439865,2541932,0
(1,302:16620559,29700244:0,2541932,0
(1,302:16620559,29700244:11439865,2541932,0
g1,302:15984968,29700244
(1,302:15984968,31606741:12075456,4448429,-1906497
(1,302:15984968,31606741:12711047,6354926,0
(1,302:15984968,31606741:12709884,6354942,0
(1,302:15984968,31606741:12709884,6354942,0
(1,302:15984968,31606741:0,6354942,0
(1,302:15984968,31606741:0,52625408,0
(1,302:15984968,31606741:105250816,52625408,0
)
k1,302:15984968,31606741:-105250816
)
)
g1,302:28694852,31606741
)
)
)
)
)
k1,302:16620559,29700244:-11439865
)
g1,302:28060424,29700244
)
g1,303:28060424,29700244
k1,303:28696015,29700244:635591
)
(1,303:15984968,30598085:12711047,504625,216271
h1,303:15984968,30598085:0,0,0
g1,303:15984968,30598085
[1,303:15984968,30598085:12711047,504625,216271
(1,303:15984968,30598085:12711047,504625,216271
k1,303:20280075,30598085:4295107
h1,303:20280075,30598085:0,0,0
r1,303:20280075,30598085:0,720896,216271
g1,303:20280075,30598085
x1,303:20457022,30598085
x1,303:20938317,30598085
g1,303:21085773,30598085
x1,303:22475397,30598085
g1,303:22622853,30598085
$1,303:22622853,30598085
x1,303:22914226,30598085
g1,303:23089862,30598085
x1,303:23414265,30598085
g1,303:23578105,30598085
x1,303:24400909,30598085
$1,303:24400909,30598085
r1,303:24400909,30598085:0,216271,216271
g1,303:24400909,30598085
k1,303:28696015,30598085:4295106
)
]
g1,303:28696015,30598085
g1,303:28696015,30598085
)
]
$1,305:28696015,29154761
g1,305:28696015,29154761
k1,305:28955279,29154761:259264
)
(1,320:3014656,33151591:25940623,1996449,1659595
k1,320:3273921,33151591:259265
h1,306:3273921,33151591:0,0,0
$1,312:3273921,33151591
[1,312:3273921,33151591:12711047,1996449,1659595
(1,310:3273921,33697074:12711047,2541932,0
k1,310:3909512,33697074:635591
h1,309:3909512,33697074:0,0,0
(1,309:3909512,33697074:11439865,2541932,0
(1,309:3909512,33697074:0,2541932,0
(1,309:3909512,33697074:11439865,2541932,0
g1,309:3273921,33697074
(1,309:3273921,35603571:12075456,4448429,-1906497
(1,309:3273921,35603571:12711047,6354926,0
(1,309:3273921,35603571:12709884,6354942,0
(1,309:3273921,35603571:12709884,6354942,0
(1,309:3273921,35603571:0,6354942,0
(1,309:3273921,35603571:0,52625408,0
(1,309:3273921,35603571:105250816,52625408,0
)
k1,309:3273921,35603571:-105250816
)
)
g1,309:15983805,35603571
)
)
)
)
)
k1,309:3909512,33697074:-11439865
)
g1,309:15349377,33697074
)
g1,310:15349377,33697074
k1,310:15984968,33697074:635591
)
(1,310:3273921,34594915:12711047,504625,216271
h1,310:3273921,34594915:0,0,0
g1,310:3273921,34594915
[1,310:3273921,34594915:12711047,504625,216271
(1,310:3273921,34594915:12711047,504625,216271
k1,310:7741257,34594915:4467336
h1,310:7741257,34594915:0,0,0
r1,310:7741257,34594915:0,720896,216271
g1,310:7741257,34594915
x1,310:7918204,34594915
x1,310:8338157,34594915
g1,310:8485613,34594915
x1,310:9866389,34594915
g1,310:10013845,34594915
$1,310:10013845,34594915
x1,310:10305218,34594915
g1,310:10480854,34594915
x1,310:10805257,34594915
g1,310:10969097,34594915
x1,310:11517633,34594915
$1,310:11517633,34594915
r1,310:11517633,34594915:0,216271,216271
g1,310:11517633,34594915
k1,310:15984968,34594915:4467335
)
]
g1,310:15984968,34594915
g1,310:15984968,34594915
)
]
$1,312:15984968,33151591
$1,319:15984968,33151591
[1,319:15984968,33151591:12711047,1996449,1659595
(1,317:15984968,33697074:12711047,2541932,0
k1,317:16620559,33697074:635591
h1,316:16620559,33697074:0,0,0
(1,316:16620559,33697074:11439865,2541932,0
(1,316:16620559,33697074:0,2541932,0
(1,316:16620559,33697074:11439865,2541932,0
g1,316:15984968,33697074
(1,316:15984968,35603571:12075456,4448429,-1906497
(1,316:15984968,35603571:12711047,6354926,0
(1,316:15984968,35603571:12709884,6354942,0
(1,316:15984968,35603571:12709884,6354942,0
(1,316:15984968,35603571:0,6354942,0
(1,316:15984968,35603571:0,52625408,0
(1,316:15984968,35603571:105250816,52625408,0
)
k1,316:15984968,35603571:-105250816
)
)
g1,316:28694852,35603571
)
)
)
)
)
k1,316:16620559,33697074:-11439865
)
g1,316:28060424,33697074
)
g1,317:28060424,33697074
k1,317:28696015,33697074:635591
)
(1,317:15984968,34594915:12711047,504625,216271
h1,317:15984968,34594915:0,0,0
g1,317:15984968,34594915
[1,317:15984968,34594915:12711047,504625,216271
(1,317:15984968,34594915:12711047,504625,216271
k1,317:19794520,34594915:3809552
h1,317:19794520,34594915:0,0,0
r1,317:19794520,34594915:0,720896,216271
g1,317:19794520,34594915
x1,317:19971467,34594915
x1,317:20450992,34594915
g1,317:20598448,34594915
x1,317:21849463,34594915
g1,317:21996919,34594915
x1,317:22307756,34594915
g1,317:22455212,34594915
x1,317:24886463,34594915
r1,317:24886463,34594915:0,216271,216271
g1,317:24886463,34594915
k1,317:28696015,34594915:3809552
)
]
g1,317:28696015,34594915
g1,317:28696015,34594915
)
]
$1,319:28696015,33151591
g1,320:28696015,33151591
k1,320:28955279,33151591:259264
)
(1,320:3014656,39706723:25940623,4109105,216271
h1,320:3014656,39706723:0,0,0
g1,320:3014656,39706723
[1,320:3014656,39706723:25940623,4109105,216271
(1,320:3014656,36102243:25940623,504625,139788
h1,320:3014656,36102243:0,0,0
x1,320:3884989,36102243
k1,320:4032381,36102243:147392
x1,320:4434390,36102243
r1,320:4729302,36102243:0,644413,139788
k1,320:4729302,36102243:0
x1,320:5506098,36102243
x1,320:6645636,36102243
x1,320:6774748,36102243
k1,320:6922141,36102243:147393
x1,320:7291285,36102243
k1,320:7438677,36102243:147392
x1,320:8301382,36102243
x1,320:8573134,36102243
k1,320:8720527,36102243:147393
x1,320:9105516,36102243
k1,320:9252908,36102243:147392
x1,320:9893187,36102243
x1,320:11193676,36102243
x1,320:11508847,36102243
k1,320:11656240,36102243:147393
x1,320:12149214,36102243
k1,320:12296606,36102243:147392
x1,320:13529627,36102243
k1,320:13677020,36102243:147393
x1,320:15001008,36102243
k1,320:15148400,36102243:147392
x1,320:15732926,36102243
k1,320:15880319,36102243:147393
x1,320:17726621,36102243
k1,320:17874013,36102243:147392
x1,320:19547775,36102243
k1,320:19695168,36102243:147393
x1,320:19871230,36102243
x1,320:20322500,36102243
k1,320:20469892,36102243:147392
x1,320:21870171,36102243
k1,320:22017564,36102243:147393
x1,320:22805149,36102243
k1,320:22952541,36102243:147392
x1,320:26102876,36102243
x1,320:26418047,36102243
k1,320:26565440,36102243:147393
x1,320:27709845,36102243
k1,320:27857237,36102243:147392
x1,320:28955279,36102243
k1,320:28955279,36102243:0
)
(1,320:3014656,36823139:25940623,418480,136838
x1,320:3280076,36823139
k1,320:3500835,36823139:205719
x1,320:3875962,36823139
k1,320:4081681,36823139:205719
x1,320:5629671,36823139
$1,320:5629671,36823139
x1,320:5762027,36823139
k1,320:5928347,36823139:166320
x1,320:6735721,36823139
k1,320:6902023,36823139:166302
x1,320:7179971,36823139
x1,320:8708782,36823139
k1,320:8875083,36823139:166301
x1,320:9574767,36823139
x1,320:10084433,36823139
k1,320:10250735,36823139:166302
x1,320:11212725,36823139
k1,320:11379026,36823139:166301
x1,320:13039496,36823139
k1,320:13205798,36823139:166302
x1,320:14138307,36823139
k1,320:14304609,36823139:166302
x1,320:15224486,36823139
k1,320:15390787,36823139:166301
x1,320:15694003,36823139
x1,320:15972435,36823139
x1,320:17282079,36823139
k1,320:17448381,36823139:166302
x1,320:18207022,36823139
x1,320:19165497,36823139
x1,320:19488483,36823139
k1,320:19654784,36823139:166301
x1,320:20157738,36823139
x1,320:21420029,36823139
k1,320:21586331,36823139:166302
x1,320:22393705,36823139
k1,320:22560006,36823139:166301
x1,320:23444387,36823139
x1,320:23722819,36823139
k1,320:23889121,36823139:166302
x1,320:25710223,36823139
k1,320:25876524,36823139:166301
x1,320:27647091,36823139
k1,320:27813393,36823139:166302
x1,320:29046112,36823139
k1,320:28955279,36823139:0
)
(1,320:3014656,37544035:25940623,418480,120913
x1,320:3176208,37544035
x1,320:3663668,37544035
k1,320:3810731,37544035:147063
x1,320:5065463,37544035
k1,320:5212525,37544035:147062
$1,320:5212525,37544035
x1,320:5477945,37544035
k1,320:5656825,37544035:163840
x1,320:5985445,37544035
k1,320:6149285,37544035:163840
x1,320:7409842,37544035
$1,320:7409842,37544035
x1,320:7541290,37544035
k1,320:7688354,37544035:147064
x1,320:8441789,37544035
x1,320:9393652,37544035
x1,320:9714450,37544035
k1,320:9861512,37544035:147062
x1,320:10775075,37544035
k1,320:10922138,37544035:147063
x1,320:11353527,37544035
x1,320:11831580,37544035
x1,320:12097524,37544035
k1,320:12244587,37544035:147063
x1,320:12456696,37544035
x1,320:13503562,37544035
x1,320:13775473,37544035
x1,320:14041417,37544035
x1,320:14362215,37544035
k1,320:14509277,37544035:147062
x1,320:15435387,37544035
k1,320:15582450,37544035:147063
x1,320:16384283,37544035
k1,320:16531346,37544035:147063
x1,320:16807386,37544035
x1,320:18325672,37544035
k1,320:18472735,37544035:147063
x1,320:19167616,37544035
x1,320:19673752,37544035
k1,320:19820814,37544035:147062
x1,320:20212768,37544035
k1,320:20359831,37544035:147063
x1,320:20571940,37544035
x1,320:20837884,37544035
x1,320:22006521,37544035
x1,320:22327319,37544035
k1,320:22474382,37544035:147063
x1,320:22976275,37544035
k1,320:23123337,37544035:147062
x1,320:24626026,37544035
k1,320:24773092,37544035:147066
x1,320:24952339,37544035
x1,320:25377881,37544035
k1,320:25524943,37544035:147062
x1,320:27013890,37544035
k1,320:27160953,37544035:147063
x1,320:27436993,37544035
x1,320:28955279,37544035
k1,320:28955279,37544035:0
)
(1,320:3014656,38264931:25940623,418480,139788
x1,320:5430229,38264931
k1,320:5559289,38264931:129060
x1,320:5732697,38264931
$1,320:5732697,38264931
x1,320:6024070,38264931
k1,320:6199706,38264931:163840
x1,320:6517621,38264931
k1,320:6681461,38264931:163840
x1,320:7331093,38264931
k1,320:7435295,38264931:98304
x1,320:7740234,38264931
k1,320:7926782,38264931:163840
x1,320:8244697,38264931
k1,320:8408537,38264931:163840
x1,320:8677320,38264931
$1,320:8677320,38264931
x1,320:8850728,38264931
k1,320:8979788,38264931:129060
x1,320:9358974,38264931
k1,320:9488034,38264931:129060
x1,320:10351605,38264931
x1,320:10635900,38264931
x1,320:11766601,38264931
x1,320:12204249,38264931
k1,320:12333328,38264931:129079
x1,320:13109040,38264931
k1,320:13238100,38264931:129060
x1,320:13505148,38264931
x1,320:14973819,38264931
k1,320:15102879,38264931:129060
x1,320:15482065,38264931
k1,320:15611125,38264931:129060
x1,320:18220913,38264931
k1,320:18349973,38264931:129060
x1,320:18857479,38264931
x1,320:19810550,38264931
x1,320:20086445,38264931
x1,320:20343572,38264931
x1,320:20654054,38264931
k1,320:20783114,38264931:129060
x1,320:21679055,38264931
k1,320:21808115,38264931:129060
x1,320:22583827,38264931
k1,320:22712887,38264931:129060
x1,320:25240020,38264931
k1,320:25369080,38264931:129060
x1,320:25748266,38264931
k1,320:25877326,38264931:129060
x1,320:27472682,38264931
k1,320:27601742,38264931:129060
x1,320:28953746,38264931
x1,320:29046112,38264931
k1,320:28955279,38264931:0
)
(1,320:3014656,38985827:25940623,418480,139788
x1,320:3177447,38985827
x1,320:3666763,38985827
k1,320:3823279,38985827:156516
x1,320:5086680,38985827
k1,320:5243197,38985827:156517
x1,320:6050571,38985827
k1,320:6207087,38985827:156516
x1,320:8635826,38985827
k1,320:8792342,38985827:156516
x1,320:8972828,38985827
$1,320:8972828,38985827
x1,320:9264201,38985827
(1,320:9264201,39074300:262644,208109,2631
x1,320:9476137,39074300
)
k1,320:9710819,38985827:183974
x1,320:10041710,38985827
k1,320:10225684,38985827:183974
x1,320:10897256,38985827
k1,320:11001458,38985827:98304
x1,320:11253902,38985827
k1,320:11473265,38985827:183974
x1,320:11804156,38985827
k1,320:11988130,38985827:183974
x1,320:12267883,38985827
$1,320:12267883,38985827
x1,320:12448369,38985827
k1,320:12604885,38985827:156516
x1,320:13412259,38985827
k1,320:13568775,38985827:156516
x1,320:15621502,38985827
x1,320:15944488,38985827
k1,320:16101004,38985827:156516
x1,320:17884806,38985827
k1,320:18041323,38985827:156517
x1,320:18435985,38985827
k1,320:18592501,38985827:156516
x1,320:18806076,38985827
x1,320:21030959,38985827
x1,320:21353945,38985827
k1,320:21510461,38985827:156516
x1,320:22442970,38985827
k1,320:22599486,38985827:156516
x1,320:23406860,38985827
k1,320:23563377,38985827:156517
x1,320:23776952,38985827
x1,320:25743137,38985827
k1,320:25899653,38985827:156516
x1,320:28955279,38985827
k1,320:28955279,38985827:0
)
(1,320:3014656,39706723:25940623,404324,216271
x1,320:3458203,39706723
x1,320:4287494,39706723
g1,320:4434950,39706723
x1,320:5415237,39706723
x1,320:5677708,39706723
g1,320:5825164,39706723
x1,320:7761552,39706723
r1,320:7761552,39706723:0,216271,216271
k1,320:28955280,39706723:21193728
g1,320:28955280,39706723
)
]
g1,320:28955279,39706723
g1,320:28955279,39706723
)
]
]
(1,327:3014656,41609364:25940623,450232,154665
x1,327:4618999,41609364
x1,326:4948565,41609364
k1,326:5093133,41609364:144568
x1,326:6141930,41609364
k1,326:6286498,41609364:144568
x1,326:6585145,41609364
k1,326:6729713,41609364:144568
x1,326:8362960,41609364
k1,326:8507586,41609364:144626
x1,326:9466468,41609364
k1,326:9611036,41609364:144568
x1,326:10372746,41609364
k1,326:10517314,41609364:144568
x1,326:11718324,41609364
k1,326:11862892,41609364:144568
x1,326:12385685,41609364
k1,326:12530253,41609364:144568
x1,326:13157732,41609364
k1,326:13302300,41609364:144568
x1,326:14592583,41609364
k1,326:14737151,41609364:144568
x1,326:15703740,41609364
k1,326:15848309,41609364:144569
x1,326:17017849,41609364
k1,326:17162436,41609364:144587
x1,326:17998004,41609364
k1,326:18142572,41609364:144568
x1,326:19482308,41609364
x1,326:19617049,41609364
k1,326:19761637,41609364:144588
x1,326:20728226,41609364
k1,326:20872794,41609364:144568
x1,326:21708362,41609364
k1,326:21852930,41609364:144568
x1,326:23104035,41609364
x1,326:23385877,41609364
k1,326:23530445,41609364:144568
x1,326:23847075,41609364
x1,326:24177323,41609364
x1,326:24837649,41609364
k1,326:24982217,41609364:144568
x1,326:25526204,41609364
k1,326:25670772,41609364:144568
x1,326:25964281,41609364
k1,326:26108849,41609364:144568
x1,326:27340046,41609364
k1,326:27484614,41609364:144568
x1,326:29056204,41609364
k1,326:28955279,41609364:0
)
(1,327:3014656,42395796:25940623,450232,154665
x1,327:4351887,42395796
k1,326:4515521,42395796:163634
x1,326:8123164,42395796
x1,326:8461352,42395796
k1,326:8624986,42395796:163634
x1,326:9380534,42395796
x1,326:9940244,42395796
x1,326:10753809,42395796
x1,326:12381571,42395796
k1,326:12545205,42395796:163634
$1,326:12545205,42395796
x1,326:12840116,42395796
k1,326:13038867,42395796:182040
x1,326:13401478,42395796
k1,326:13583518,42395796:182040
x1,326:14975604,42395796
$1,326:14975604,42395796
x1,326:15120648,42395796
k1,326:15284282,42395796:163634
x1,326:16142019,42395796
k1,326:16305653,42395796:163634
x1,326:18866999,42395796
k1,326:19030633,42395796:163634
x1,326:20345920,42395796
k1,326:20509554,42395796:163634
x1,326:21201810,42395796
k1,326:21365443,42395796:163633
x1,326:21906062,42395796
k1,326:22069696,42395796:163634
x1,326:23860989,42395796
k1,326:24024623,42395796:163634
x1,326:24561286,42395796
k1,326:24724920,42395796:163634
x1,326:25369048,42395796
k1,326:25532682,42395796:163634
x1,326:25860349,42395796
x1,326:27527068,42395796
k1,326:27690702,42395796:163634
x1,326:27985405,42395796
x1,326:28308484,42395796
x1,326:28955279,42395796
k1,326:28955279,42395796:0
)
(1,327:3014656,43182228:25940623,450232,154665
x1,327:4241776,43182228
k1,326:4405460,43182228:163684
x1,326:5666857,43182228
k1,326:5830540,43182228:163683
x1,326:6136029,43182228
k1,326:6299713,43182228:163684
x1,326:7534371,43182228
k1,326:7698055,43182228:163684
x1,326:9798377,43182228
k1,326:9962060,43182228:163683
x1,326:11245514,43182228
x1,326:11386023,43182228
k1,326:11549708,43182228:163685
x1,326:13206168,43182228
k1,326:13369851,43182228:163683
x1,326:14239525,43182228
k1,326:14403209,43182228:163684
x1,326:15298285,43182228
k1,326:15461969,43182228:163684
x1,326:17697987,43182228
k1,326:17861670,43182228:163683
x1,326:18726666,43182228
x1,326:19054305,43182228
x1,326:19608567,43182228
k1,326:19772251,43182228:163684
x1,326:20447401,43182228
x1,326:21304466,43182228
k1,326:21468149,43182228:163683
x1,326:23514994,43182228
k1,326:23678678,43182228:163684
x1,326:24226820,43182228
k1,326:24390504,43182228:163684
x1,326:26209401,43182228
k1,326:26373084,43182228:163683
x1,326:27921921,43182228
k1,326:28085605,43182228:163684
x1,326:28955279,43182228
k1,326:28955279,43182228:0
)
]
(1,327:3014656,44761088:25940623,694682,196610
(1,327:3014656,44761088:25940623,694682,196610
(1,327:3014656,44761088:25940623,694682,196610
[1,327:3014656,44761088:25940623,694682,196610
(1,327:3014656,44761088:25940623,458750,196610
(1,327:3014656,44761088:0,0,0
[1,327:3014656,44761088:25940623,0,0
(1,327:3014656,44761088:25940623,0,0
h1,327:3014656,44761088:0,0,0
k1,327:15984968,44761088:12970312
k1,327:28955280,44761088:12970312
)
]
k1,327:3014655,44761088:-25940624
)
g1,327:3014656,44761088
[1,327:3014656,44761088:25940623,0,0
(1,327:3014656,44761088:25940623,0,0
k1,327:15984968,44761088:12970312
h1,327:15984968,44761088:0,0,0
g1,327:15984968,44761088
k1,327:28955280,44761088:12970312
)
]
g1,327:28955279,44761088
(1,327:28955279,44761088:0,458750,196610
k1,327:3014655,44761088:-25940624
[1,327:3014655,44761088:25940623,458750,196610
(1,327:3014655,44761088:25940623,458750,196610
k1,327:7594965,44761088:4580310
h1,327:7594965,44761088:0,0,0
x1,327:8073640,44761088
x1,327:8333686,44761088
x1,327:8677094,44761088
g1,327:8830029,44761088
x1,327:9194409,44761088
x1,327:9955150,44761088
g1,327:10086222,44761088
x1,327:11934860,44761088
g1,327:12087795,44761088
x1,327:13551081,44761088
g1,327:13704016,44761088
x1,327:15483971,44761088
g1,327:15636906,44761088
x1,327:15949906,44761088
x1,327:16151232,44761088
x1,327:16892050,44761088
g1,327:17023122,44761088
x1,327:17364958,44761088
x1,327:17841011,44761088
g1,327:17993946,44761088
x1,327:18353083,44761088
g1,327:18484155,44761088
x1,327:19114873,44761088
x1,327:19224973,44761088
g1,327:19377908,44761088
x1,327:19737045,44761088
g1,327:19868117,44761088
x1,327:21332452,44761088
g1,327:21463524,44761088
x1,327:21578867,44761088
g1,327:21731802,44761088
x1,327:24152963,44761088
g1,327:24284035,44761088
x1,327:25312686,44761088
g1,327:25465621,44761088
x1,327:27299053,44761088
x1,327:27733687,44761088
g1,327:27864759,44761088
x1,327:28955278,44761088
r1,327:28955278,44761088:0,655360,196610
g1,327:28955278,44761088
g1,327:28955278,44761088
)
]
)
)
]
)
g1,327:28955279,44761088
)
)
]
]
]
!43325
}3
!10
{4
[1,404:4736286,44761088:24218993,40024802,196610
h1,404:4736286,4736286:0,0,0
[1,404:4736286,4736286:0,0,0
(1,404:4736286,3735307:0,0,0
k1,404:4736286,3735307:1787411
)
]
[1,404:4736286,44761088:24218993,40024802,196610
[1,404:3014656,44761088:25940623,40960000,196610
[1,404:3014656,4653056:25940623,851968,0
(1,404:3014656,4653056:25940623,655360,0
(1,404:3014656,4653056:25940623,655360,0
g1,404:3014656,4653056
(1,404:3014656,4653056:25940623,655360,0
[1,404:3014656,4653056:25940623,655360,0
(1,404:3014656,4456446:25940623,458750,196610
(1,404:3014656,4456446:0,458750,196610
[1,404:3014656,4456446:25940623,458750,196610
(1,404:3014656,4456446:25940623,458750,196610
h1,404:3002597,4456446:0,0,0
x1,404:3246391,4456446
r1,404:3246391,4456446:0,655360,196610
k1,404:16100835,4456446:12854444
k1,404:28955279,4456446:12854444
)
]
k1,404:3014655,4456446:-25940624
)
g1,404:3014656,4456446
[1,404:3014656,4456446:25940623,0,0
(1,404:3014656,4456446:25940623,0,0
k1,404:15984968,4456446:12970312
h1,404:15984968,4456446:0,0,0
g1,404:15984968,4456446
k1,404:28955280,4456446:12970312
)
]
g1,404:28955279,4456446
(1,404:28955279,4456446:0,458750,196610
k1,404:3014655,4456446:-25940624
[1,404:3014655,4456446:25940623,458750,196610
(1,404:3014655,4456446:25940623,458750,196610
k1,404:17521093,4456446:14506438
h1,404:17521093,4456446:0,0,0
x1,404:18849636,4456446
g1,404:18980708,4456446
x1,404:19598843,4456446
x1,404:20147248,4456446
g1,404:20278320,4456446
x1,404:21068945,4456446
x1,404:21708051,4456446
g1,404:21839123,4456446
x1,404:22831075,4456446
g1,404:22962147,4456446
x1,404:24613653,4456446
x1,404:24967547,4456446
g1,404:25098619,4456446
x1,404:25911264,4456446
g1,404:26042336,4456446
x1,404:27566440,4456446
g1,404:27697512,4456446
x1,404:28142632,4456446
g1,404:28273704,4456446
x1,404:28955278,4456446
r1,404:28955278,4456446:0,655360,196610
g1,404:28955278,4456446
g1,404:28955278,4456446
)
]
)
)
]
)
)
)
]
[1,404:3014656,43188224:25940623,37617664,0
(1,327:3014656,6225920:25940623,450232,151060
x1,327:3331286,6225920
x1,326:4898510,6225920
k1,326:5058414,6225920:159904
x1,326:7598519,6225920
k1,326:7758427,6225920:159908
x1,326:8593995,6225920
k1,326:8753899,6225920:159904
x1,326:9073098,6225920
x1,326:10696605,6225920
k1,326:10856509,6225920:159904
x1,326:11803188,6225920
k1,326:11963092,6225920:159904
x1,326:12634888,6225920
k1,326:12794792,6225920:159904
x1,326:13630360,6225920
k1,326:13790264,6225920:159904
x1,326:16285412,6225920
x1,326:16692284,6225920
k1,326:16852188,6225920:159904
x1,326:17168818,6225920
x1,326:17499066,6225920
x1,326:18159392,6225920
k1,326:18319297,6225920:159905
x1,326:18743825,6225920
k1,326:18903729,6225920:159904
x1,326:19778476,6225920
k1,326:19938380,6225920:159904
x1,326:20177297,6225920
x1,326:20459139,6225920
x1,326:21062305,6225920
x1,326:21376916,6225920
x1,326:21897675,6225920
x1,326:22179517,6225920
x1,326:22509083,6225920
k1,326:22668987,6225920:159904
x1,326:23635576,6225920
k1,326:23795480,6225920:159904
x1,326:24444154,6225920
x1,326:24986305,6225920
k1,326:25146209,6225920:159904
x1,326:26020956,6225920
k1,326:26180860,6225920:159904
x1,326:26851371,6225920
x1,326:27326545,6225920
k1,326:27486449,6225920:159904
x1,326:28955279,6225920
k1,326:28955279,6225920:0
)
(1,327:3014656,7012352:25940623,450232,154665
x1,327:4922817,7012352
k1,326:5085985,7012352:163168
x1,326:5609845,7012352
k1,326:5773014,7012352:163169
x1,326:6610288,7012352
k1,326:6773456,7012352:163168
x1,326:7012861,7012352
x1,326:8464643,7012352
k1,326:8627811,7012352:163168
x1,326:8945087,7012352
x1,326:9923418,7012352
x1,326:10205846,7012352
x1,326:10846916,7012352
k1,326:11010085,7012352:163169
x1,326:11847359,7012352
k1,326:12010527,7012352:163168
x1,326:14555816,7012352
k1,326:14718985,7012352:163169
x1,326:15687546,7012352
k1,326:15850715,7012352:163169
x1,326:16395812,7012352
k1,326:16558980,7012352:163168
x1,326:16853088,7012352
k1,326:17016256,7012352:163168
x1,326:17255661,7012352
x1,326:18504076,7012352
k1,326:18667245,7012352:163169
x1,326:19504519,7012352
k1,326:19667687,7012352:163168
x1,326:19984963,7012352
x1,326:20315872,7012352
x1,326:20977536,7012352
k1,326:21140705,7012352:163169
x1,326:21664565,7012352
k1,326:21827733,7012352:163168
x1,326:22665007,7012352
k1,326:22828175,7012352:163168
x1,326:25328416,7012352
k1,326:25491585,7012352:163169
x1,326:25916979,7012352
k1,326:26080147,7012352:163168
x1,326:28972318,7012352
k1,326:28955279,7012352:0
)
(1,327:3014656,7798784:25940623,462028,154665
x1,327:5053458,7798784
x1,326:5540972,7798784
k1,326:5704766,7798784:163794
x1,326:6525610,7798784
x1,326:7017918,7798784
x1,326:7310013,7798784
x1,326:7636024,7798784
x1,326:8175569,7798784
x1,326:8283244,7798784
k1,326:8447038,7798784:163794
x1,326:9933072,7798784
k1,326:10096865,7798784:163793
x1,326:11032787,7798784
k1,326:11196581,7798784:163794
x1,326:12922747,7798784
x1,326:13263919,7798784
k1,326:13427712,7798784:163793
x1,326:14672945,7798784
k1,326:14836739,7798784:163794
$1,326:14836739,7798784
x1,326:15160487,7798784
k1,326:15355634,7798784:182040
x1,326:15721489,7798784
k1,326:15903529,7798784:182040
x1,326:16646673,7798784
k1,326:16762450,7798784:109224
x1,326:17101271,7798784
k1,326:17308542,7798784:182040
x1,326:17674397,7798784
k1,326:17856437,7798784:182040
x1,326:18475063,7798784
$1,326:18475063,7798784
x1,326:18621405,7798784
k1,326:18785199,7798784:163794
x1,326:19282095,7798784
x1,326:19574190,7798784
k1,326:19737983,7798784:163793
x1,326:20289424,7798784
x1,326:20581519,7798784
k1,326:20745313,7798784:163794
x1,326:21850191,7798784
k1,326:22013985,7798784:163794
x1,326:22559440,7798784
k1,326:22723233,7798784:163793
x1,326:23315916,7798784
x1,326:24412224,7798784
x1,326:24752653,7798784
x1,326:25044748,7798784
k1,326:25208542,7798784:163794
x1,326:26073952,7798784
k1,326:26237745,7798784:163793
x1,326:26568344,7798784
x1,326:28250021,7798784
k1,326:28413815,7798784:163794
x1,326:28955279,7798784
k1,326:28955279,7798784:0
)
(1,327:3014656,8585216:25940623,450232,154665
x1,327:3867277,8585216
k1,326:4031039,8585216:163762
x1,326:6577108,8585216
k1,326:6740869,8585216:163761
x1,326:9686052,8585216
x1,326:9791564,8585216
k1,326:9955327,8585216:163763
x1,326:11701858,8585216
k1,326:11865619,8585216:163761
x1,326:12718240,8585216
k1,326:12882002,8585216:163762
x1,326:14914272,8585216
k1,326:15078034,8585216:163762
x1,326:15621326,8585216
x1,326:16981195,8585216
k1,326:17144957,8585216:163762
x1,326:17997578,8585216
k1,326:18161339,8585216:163761
x1,326:18454284,8585216
x1,326:19666697,8585216
k1,326:19830459,8585216:163762
x1,326:20363921,8585216
k1,326:20527683,8585216:163762
x1,326:21380304,8585216
k1,326:21544066,8585216:163762
x1,326:24090135,8585216
x1,326:24505632,8585216
k1,326:24669393,8585216:163761
x1,326:24992485,8585216
x1,326:25329339,8585216
x1,326:26003047,8585216
x1,326:26108559,8585216
k1,326:26272321,8585216:163762
x1,326:27651195,8585216
x1,326:27938896,8585216
k1,326:28102658,8585216:163762
x1,326:28955279,8585216
k1,326:28955279,8585216:0
)
(1,327:3014656,9371648:25940623,450232,154665
x1,327:3317471,9371648
x1,326:4940978,9371648
k1,326:5096692,9371648:155714
x1,326:6043371,9371648
k1,326:6199085,9371648:155714
x1,326:6721236,9371648
k1,326:6876950,9371648:155714
x1,326:7712518,9371648
k1,326:7868232,9371648:155714
x1,326:9546435,9371648
x1,326:10616319,9371648
x1,326:10945885,9371648
k1,326:11101599,9371648:155714
x1,326:11634025,9371648
x1,326:12459854,9371648
k1,326:12615568,9371648:155714
x1,326:13147994,9371648
x1,326:13429836,9371648
k1,326:13585550,9371648:155714
x1,326:15274670,9371648
x1,326:15556512,9371648
x1,326:16027373,9371648
k1,326:16183136,9371648:155763
x1,326:17199178,9371648
k1,326:17354892,9371648:155714
x1,326:18902719,9371648
k1,326:19058433,9371648:155714
x1,326:19557462,9371648
x1,326:20457256,9371648
x1,326:21649169,9371648
k1,326:21804883,9371648:155714
x1,326:22327034,9371648
k1,326:22482748,9371648:155714
x1,326:22801947,9371648
x1,326:24425454,9371648
k1,326:24581168,9371648:155714
x1,326:25153413,9371648
x1,326:26211736,9371648
x1,326:27883071,9371648
k1,326:28038785,9371648:155714
x1,326:28955279,9371648
k1,326:28955279,9371648:0
)
(1,327:3014656,10158080:25940623,450232,154665
x1,327:3337748,10158080
x1,326:3637246,10158080
g1,326:3801086,10158080
x1,326:4349621,10158080
x1,326:5002358,10158080
g1,326:5166198,10158080
x1,326:5699005,10158080
g1,326:5862845,10158080
x1,326:7277765,10158080
x1,326:7565466,10158080
g1,326:7729306,10158080
x1,326:8034048,10158080
g1,326:8197888,10158080
x1,326:9576762,10158080
x1,326:9864463,10158080
g1,326:10028303,10158080
x1,326:10880924,10158080
g1,326:11044764,10158080
x1,326:12125450,10158080
g1,326:12289290,10158080
x1,326:14429037,10158080
g1,326:14592877,10158080
x1,326:15445498,10158080
g1,326:15609338,10158080
x1,326:16152630,10158080
x1,326:16739830,10158080
g1,326:16903670,10158080
x1,326:17756291,10158080
g1,326:17920131,10158080
x1,326:19146308,10158080
x1,326:20014657,10158080
x1,326:20350855,10158080
g1,326:20514695,10158080
x1,326:23060764,10158080
g1,326:23224604,10158080
x1,326:23835399,10158080
x1,326:24156524,10158080
x1,326:25087787,10158080
k1,327:28955279,10158080:3968417
g1,327:28955279,10158080
)
[1,359:3014656,37047699:25940623,25946032,0
[1,359:3014656,37047699:25940623,25946032,0
(1,341:3014656,16006176:25940623,4904509,4567655
k1,341:3273921,16006176:259265
h1,330:3273921,16006176:0,0,0
$1,335:3273921,16006176
[1,335:3273921,16006176:12711047,4904509,4567655
(1,335:3273921,20573831:12711047,9472164,0
k1,335:3331148,20573831:57227
h1,333:3331148,20573831:0,0,0
(1,333:3331148,20573831:12432753,9472164,0
(1,333:3331148,20573831:0,9472164,0
(1,333:3331148,20573831:12432753,9472164,0
g1,333:1673347,20573831
(1,333:1673347,20573831:14090554,9472164,0
(1,333:1673347,20573831:16577003,9472164,0
(1,333:1673347,20573831:16576329,9472188,0
(1,333:1673347,20573831:16576329,9472188,0
(1,333:1673347,20573831:0,9472188,0
(1,333:1673347,20573831:0,52625408,0
(1,333:1673347,20573831:92094464,52625408,0
)
k1,333:1673347,20573831:-92094464
)
)
g1,333:18249676,20573831
)
)
)
)
)
k1,333:3331148,20573831:-12432753
)
g1,333:15763901,20573831
)
g1,333:15927741,20573831
g1,334:15927741,20573831
g1,335:15927741,20573831
k1,335:15984968,20573831:57227
)
]
$1,335:15984968,16006176
$1,341:15984968,16006176
[1,341:15984968,16006176:12711047,4904509,4567655
(1,341:15984968,20573831:12711047,9472164,0
k1,341:16042195,20573831:57227
h1,339:16042195,20573831:0,0,0
(1,339:16042195,20573831:12432753,9472164,0
(1,339:16042195,20573831:0,9472164,0
(1,339:16042195,20573831:12432753,9472164,0
g1,339:14384394,20573831
(1,339:14384394,20573831:14090554,9472164,0
(1,339:14384394,20573831:16577003,9472164,0
(1,339:14384394,20573831:16576329,9472188,0
(1,339:14384394,20573831:16576329,9472188,0
(1,339:14384394,20573831:0,9472188,0
(1,339:14384394,20573831:0,52625408,0
(1,339:14384394,20573831:92094464,52625408,0
)
k1,339:14384394,20573831:-92094464
)
)
g1,339:30960723,20573831
)
)
)
)
)
k1,339:16042195,20573831:-12432753
)
g1,339:28474948,20573831
)
g1,339:28638788,20573831
g1,340:28638788,20573831
g1,341:28638788,20573831
k1,341:28696015,20573831:57227
)
]
$1,341:28696015,16006176
g1,341:28696015,16006176
k1,341:28955279,16006176:259264
)
(1,357:3014656,26164421:25940623,5387429,5050574
k1,357:3273921,26164421:259265
h1,343:3273921,26164421:0,0,0
$1,349:3273921,26164421
[1,349:3273921,26164421:12711047,5387429,5050574
(1,347:3273921,30100883:12711047,9323891,0
k1,347:3413068,30100883:139147
h1,346:3413068,30100883:0,0,0
(1,346:3413068,30100883:12432753,9323891,0
(1,346:3413068,30100883:0,9323891,0
(1,346:3413068,30100883:12432753,9323891,0
g1,346:926619,30100883
(1,346:926619,30100883:14919202,9323891,0
(1,346:926619,30100883:16577003,9323891,0
(1,346:926619,30100883:16575847,9323914,0
(1,346:926619,30100883:16575847,9323914,0
(1,346:926619,30100883:0,9323914,0
(1,346:926619,30100883:0,71044301,0
(1,346:926619,30100883:126300979,71044301,0
)
k1,346:926622,30100883:-126300976
)
)
g1,346:17502466,30100883
)
)
)
)
)
k1,346:3413068,30100883:-12432753
)
g1,346:15845821,30100883
)
g1,347:15845821,30100883
k1,347:15984968,30100883:139147
)
(1,347:3273921,30998724:12711047,504625,216271
h1,347:3273921,30998724:0,0,0
g1,347:3273921,30998724
[1,347:3273921,30998724:12711047,504625,216271
(1,347:3273921,30998724:12711047,504625,216271
k1,347:7382496,30998724:4108575
h1,347:7382496,30998724:0,0,0
r1,347:7382496,30998724:0,720896,216271
g1,347:7382496,30998724
x1,347:7559443,30998724
x1,347:8013017,30998724
g1,347:8160473,30998724
x1,347:9550097,30998724
g1,347:9697553,30998724
$1,347:9697553,30998724
x1,347:9962973,30998724
g1,347:10141853,30998724
x1,347:10466256,30998724
g1,347:10630096,30998724
x1,347:11876393,30998724
$1,347:11876393,30998724
r1,347:11876393,30998724:0,216271,216271
g1,347:11876393,30998724
k1,347:15984968,30998724:4108575
)
]
g1,347:15984968,30998724
g1,347:15984968,30998724
)
]
$1,349:15984968,26164421
$1,356:15984968,26164421
[1,356:15984968,26164421:12711047,5387429,5050574
(1,354:15984968,30100883:12711047,9323891,0
k1,354:16124115,30100883:139147
h1,353:16124115,30100883:0,0,0
(1,353:16124115,30100883:12432753,9323891,0
(1,353:16124115,30100883:0,9323891,0
(1,353:16124115,30100883:12432753,9323891,0
g1,353:13637666,30100883
(1,353:13637666,30100883:14919202,9323891,0
(1,353:13637666,30100883:16577003,9323891,0
(1,353:13637666,30100883:16575847,9323914,0
(1,353:13637666,30100883:16575847,9323914,0
(1,353:13637666,30100883:0,9323914,0
(1,353:13637666,30100883:0,71044301,0
(1,353:13637666,30100883:126300979,71044301,0
)
k1,353:13637669,30100883:-126300976
)
)
g1,353:30213513,30100883
)
)
)
)
)
k1,353:16124115,30100883:-12432753
)
g1,353:28556868,30100883
)
g1,354:28556868,30100883
k1,354:28696015,30100883:139147
)
(1,354:15984968,30998724:12711047,504625,216271
h1,354:15984968,30998724:0,0,0
g1,354:15984968,30998724
[1,354:15984968,30998724:12711047,504625,216271
(1,354:15984968,30998724:12711047,504625,216271
k1,354:21339267,30998724:5354299
h1,354:21339267,30998724:0,0,0
r1,354:21339267,30998724:0,720896,216271
g1,354:21339267,30998724
x1,354:21516214,30998724
x1,354:21997509,30998724
g1,354:22144965,30998724
x1,354:23341716,30998724
r1,354:23341716,30998724:0,216271,216271
g1,354:23341716,30998724
k1,354:28696015,30998724:5354299
)
]
g1,354:28696015,30998724
g1,354:28696015,30998724
)
]
$1,356:28696015,26164421
g1,357:28696015,26164421
k1,357:28955279,26164421:259264
)
(1,357:3014656,36831428:25940623,4830001,216271
h1,357:3014656,36831428:0,0,0
g1,357:3014656,36831428
[1,357:3014656,36831428:25940623,4830001,216271
(1,357:3014656,32506052:25940623,504625,140378
h1,357:3014656,32506052:0,0,0
x1,357:3891114,32506052
k1,357:4038869,32506052:147755
x1,357:4443707,32506052
r1,357:4738619,32506052:0,645003,140378
k1,357:4738619,32506052:0
x1,357:6057463,32506052
x1,357:7515505,32506052
k1,357:7663260,32506052:147755
x1,357:10380575,32506052
x1,357:10510596,32506052
k1,357:10658352,32506052:147756
x1,357:11348643,32506052
k1,357:11496397,32506052:147754
x1,357:13811945,32506052
k1,357:13959700,32506052:147755
x1,357:14347398,32506052
k1,357:14495153,32506052:147755
x1,357:15622786,32506052
x1,357:16408220,32506052
x1,357:16725579,32506052
k1,357:16873334,32506052:147755
x1,357:17171200,32506052
x1,357:18072468,32506052
x1,357:18335473,32506052
x1,357:18925875,32506052
k1,357:19073630,32506052:147755
x1,357:19808838,32506052
x1,357:20071843,32506052
x1,357:20343695,32506052
k1,357:20491450,32506052:147755
x1,357:22819999,32506052
k1,357:22967755,32506052:147756
x1,357:23286896,32506052
x1,357:23684699,32506052
x1,357:23975482,32506052
k1,357:24123237,32506052:147755
x1,357:26321765,32506052
k1,357:26469520,32506052:147755
x1,357:26963598,32506052
x1,357:27226603,32506052
k1,357:27374358,32506052:147755
x1,357:28637920,32506052
x1,357:28955279,32506052
k1,357:28955279,32506052:0
)
(1,357:3014656,33226948:25940623,418480,139788
x1,357:4466965,33226948
k1,357:4657545,33226948:190580
x1,357:5464919,33226948
k1,357:5655499,33226948:190580
x1,357:8012645,33226948
k1,357:8203224,33226948:190579
x1,357:9135733,33226948
k1,357:9326313,33226948:190580
x1,357:10133687,33226948
k1,357:10324267,33226948:190580
x1,357:11144275,33226948
k1,357:11334855,33226948:190580
x1,357:13334637,33226948
k1,357:13525217,33226948:190580
x1,357:13919879,33226948
k1,357:14110458,33226948:190579
x1,357:14896776,33226948
x1,357:15170595,33226948
x1,357:15438410,33226948
x1,357:15761396,33226948
k1,357:15951976,33226948:190580
x1,357:16571644,33226948
x1,357:17326157,33226948
k1,357:17516737,33226948:190580
x1,357:18022098,33226948
k1,357:18212678,33226948:190580
x1,357:19882775,33226948
k1,357:20073355,33226948:190580
x1,357:21490170,33226948
k1,357:21680749,33226948:190579
x1,357:22488123,33226948
k1,357:22678703,33226948:190580
x1,357:22981919,33226948
x1,357:23288627,33226948
x1,357:24437120,33226948
k1,357:24627700,33226948:190580
x1,357:26998079,33226948
k1,357:27188917,33226948:190838
x1,357:27369403,33226948
x1,357:27832190,33226948
k1,357:28022770,33226948:190580
x1,357:28955279,33226948
k1,357:28955279,33226948:0
)
(1,357:3014656,33947844:25940623,418480,139788
x1,357:3176562,33947844
x1,357:3664970,33947844
k1,357:3813072,33947844:148102
x1,357:4678152,33947844
x1,357:5343338,33947844
k1,357:5491440,33947844:148102
x1,357:6294856,33947844
k1,357:6442958,33947844:148102
x1,357:6655486,33947844
x1,357:8072012,33947844
k1,357:8220114,33947844:148102
x1,357:8711623,33947844
k1,357:8859725,33947844:148102
x1,357:9663141,33947844
k1,357:9811243,33947844:148102
x1,357:11034329,33947844
k1,357:11182431,33947844:148102
x1,357:11453629,33947844
x1,357:12137971,33947844
x1,357:13158776,33947844
k1,357:13306878,33947844:148102
x1,357:16479234,33947844
k1,357:16627336,33947844:148102
x1,357:17443324,33947844
k1,357:17591426,33947844:148102
x1,357:17803954,33947844
x1,357:18098571,33947844
x1,357:18526683,33947844
k1,357:18674785,33947844:148102
x1,357:20780310,33947844
x1,357:21101733,33947844
k1,357:21249835,33947844:148102
x1,357:22369948,33947844
k1,357:22518050,33947844:148102
x1,357:23321466,33947844
k1,357:23469568,33947844:148102
x1,357:25459548,33947844
k1,357:25607650,33947844:148102
x1,357:26535589,33947844
k1,357:26683691,33947844:148102
x1,357:27487107,33947844
k1,357:27635209,33947844:148102
x1,357:28955279,33947844
k1,357:28955279,33947844:0
)
(1,357:3014656,34668740:25940623,404324,139788
x1,357:3813762,34668740
x1,357:5141133,34668740
x1,357:5235315,34668740
k1,357:5382865,34668740:147550
x1,357:6291605,34668740
k1,357:6439155,34668740:147550
x1,357:7225949,34668740
k1,357:7373499,34668740:147550
x1,357:7668986,34668740
x1,357:7968027,34668740
x1,357:9087246,34668740
k1,357:9234796,34668740:147550
x1,357:9442927,34668740
x1,357:9731351,34668740
x1,357:10150520,34668740
k1,357:10298069,34668740:147549
x1,357:10506200,34668740
x1,357:11867523,34668740
x1,357:12128391,34668740
x1,357:12443249,34668740
k1,357:12590799,34668740:147550
x1,357:14495053,34668740
k1,357:14642603,34668740:147550
x1,357:15429397,34668740
k1,357:15576947,34668740:147550
x1,357:17525754,34668740
x1,357:17619936,34668740
k1,357:17767487,34668740:147551
x1,357:19166361,34668740
k1,357:19313910,34668740:147549
x1,357:20566214,34668740
k1,357:20713764,34668740:147550
x1,357:21810703,34668740
k1,357:21958253,34668740:147550
$1,357:21958253,34668740
x1,357:22223673,34668740
k1,357:22402762,34668740:164049
x1,357:22725219,34668740
k1,357:22889267,34668740:164048
x1,357:24128980,34668740
$1,357:24128980,34668740
x1,357:24257962,34668740
k1,357:24405512,34668740:147550
x1,357:25192306,34668740
k1,357:25339856,34668740:147550
x1,357:27636918,34668740
k1,357:27784468,34668740:147550
x1,357:28955279,34668740
k1,357:28955279,34668740:0
)
(1,357:3014656,35389636:25940623,404324,139788
x1,357:4659933,35389636
k1,357:4806961,35389636:147028
x1,357:5296199,35389636
k1,357:5443226,35389636:147027
x1,357:6041852,35389636
k1,357:6188880,35389636:147028
x1,357:6466555,35389636
x1,357:7993862,35389636
x1,357:8120189,35389636
k1,357:8267219,35389636:147030
x1,357:9248700,35389636
k1,357:9395728,35389636:147028
x1,357:10987857,35389636
x1,357:11310531,35389636
k1,357:11457558,35389636:147027
x1,357:14400801,35389636
k1,357:14547829,35389636:147028
x1,357:15075532,35389636
x1,357:16066720,35389636
x1,357:16353242,35389636
x1,357:16858798,35389636
k1,357:17005826,35389636:147028
x1,357:17812408,35389636
k1,357:17959435,35389636:147027
x1,357:19129639,35389636
x1,357:19397187,35389636
k1,357:19544215,35389636:147028
x1,357:19821890,35389636
x1,357:21349197,35389636
k1,357:21496224,35389636:147027
x1,357:21985462,35389636
k1,357:22132490,35389636:147028
x1,357:22939072,35389636
k1,357:23086100,35389636:147028
x1,357:25440934,35389636
x1,357:25567261,35389636
k1,357:25714289,35389636:147028
x1,357:25927654,35389636
x1,357:27891907,35389636
k1,357:28038934,35389636:147027
x1,357:28519156,35389636
k1,357:28666184,35389636:147028
x1,357:28955279,35389636
k1,357:28955279,35389636:0
)
(1,357:3014656,36110532:25940623,418480,139788
x1,357:4358204,36110532
k1,357:4505480,36110532:147276
x1,357:5891266,36110532
k1,357:6038541,36110532:147275
x1,357:6775698,36110532
x1,357:7618073,36110532
k1,357:7765349,36110532:147276
x1,357:9074759,36110532
k1,357:9222035,36110532:147276
x1,357:11834487,36110532
k1,357:11981762,36110532:147275
x1,357:13956001,36110532
x1,357:14394091,36110532
k1,357:14541368,36110532:147277
x1,357:15433594,36110532
k1,357:15580870,36110532:147276
x1,357:16532114,36110532
k1,357:16679390,36110532:147276
x1,357:17280573,36110532
k1,357:17427848,36110532:147275
x1,357:18204352,36110532
k1,357:18351628,36110532:147276
x1,357:20067225,36110532
k1,357:20214501,36110532:147276
x1,357:22110627,36110532
k1,357:22257902,36110532:147275
x1,357:23034406,36110532
k1,357:23181682,36110532:147276
x1,357:23449003,36110532
x1,357:24919178,36110532
k1,357:25066454,36110532:147276
x1,357:25523560,36110532
x1,357:26333623,36110532
x1,357:27413230,36110532
k1,357:27560505,36110532:147275
x1,357:28031499,36110532
k1,357:28178775,36110532:147276
x1,357:28955279,36110532
k1,357:28955279,36110532:0
)
(1,357:3014656,36831428:25940623,404324,216271
x1,357:3641049,36831428
x1,357:3931242,36831428
g1,357:4078698,36831428
x1,357:6091175,36831428
x1,357:6407909,36831428
g1,357:6555365,36831428
x1,357:9229623,36831428
r1,357:9229623,36831428:0,216271,216271
k1,357:28955279,36831428:19725656
g1,357:28955279,36831428
)
]
g1,357:28955279,36831428
g1,357:28955279,36831428
)
]
]
(1,362:3014656,39059041:25940623,433848,155975
(1,362:3014656,39059041:1490288,409600,10813
g1,362:3014656,39059041
x1,362:3849584,39059041
g1,362:4504944,39059041
)
x1,362:7198469,39059041
g1,362:7362309,39059041
x1,362:7929850,39059041
x1,362:9347392,39059041
k1,362:19151336,39059041:9803944
k1,362:28955280,39059041:9803944
)
(1,371:3014656,40042081:25940623,450232,154665
x1,371:3593981,40042081
x1,364:3828638,40042081
k1,364:3975873,40042081:147235
x1,364:5436353,40042081
k1,364:5583588,40042081:147235
x1,364:6487236,40042081
k1,364:6634471,40042081:147235
x1,364:8301113,40042081
x1,364:8630679,40042081
k1,364:8777914,40042081:147235
x1,364:9449710,40042081
k1,364:9596944,40042081:147234
x1,364:9890453,40042081
k1,364:10037688,40042081:147235
x1,364:11354304,40042081
k1,364:11501539,40042081:147235
x1,364:13110379,40042081
k1,364:13257614,40042081:147235
x1,364:13544700,40042081
x1,364:15445672,40042081
k1,364:15592907,40042081:147235
x1,364:16136894,40042081
k1,364:16284129,40042081:147235
x1,364:17203833,40042081
x1,364:18027108,40042081
k1,364:18174343,40042081:147235
x1,364:18696494,40042081
k1,364:18843729,40042081:147235
x1,364:20230350,40042081
x1,364:20512192,40042081
k1,364:20659427,40042081:147235
x1,364:20958074,40042081
k1,364:21105308,40042081:147234
x1,364:21627459,40042081
k1,364:21774694,40042081:147235
x1,364:22610262,40042081
k1,364:22757497,40042081:147235
x1,364:24112006,40042081
k1,364:24259241,40042081:147235
x1,364:25233537,40042081
x1,364:25764127,40042081
x1,364:25866755,40042081
k1,364:26014089,40042081:147334
x1,364:27030131,40042081
k1,364:27177366,40042081:147235
x1,364:28285251,40042081
k1,364:28432486,40042081:147235
x1,364:28955279,40042081
k1,364:28955279,40042081:0
)
(1,371:3014656,40828513:25940623,450232,154665
x1,371:3987666,40828513
k1,364:4146194,40828513:158528
x1,364:7067154,40828513
k1,365:7225682,40828513:158528
x1,365:7650210,40828513
k1,365:7808738,40828513:158528
x1,365:8335384,40828513
k1,365:8493912,40828513:158528
x1,365:9066157,40828513
x1,365:9347999,40828513
x1,365:10329450,40828513
k1,365:10487978,40828513:158528
x1,365:11050590,40828513
k1,365:11209118,40828513:158528
x1,365:11731911,40828513
k1,365:11890439,40828513:158528
x1,365:12183948,40828513
k1,365:12342476,40828513:158528
x1,365:13589085,40828513
k1,365:13747613,40828513:158528
x1,365:15356453,40828513
k1,365:15514981,40828513:158528
x1,365:17714050,40828513
k1,365:17872578,40828513:158528
x1,365:18544374,40828513
k1,365:18702902,40828513:158528
x1,365:18996411,40828513
k1,365:19154939,40828513:158528
x1,365:20990495,40828513
k1,365:21149023,40828513:158528
x1,365:22518946,40828513
x1,365:23142663,40828513
k1,365:23301223,40828513:158560
x1,365:23840072,40828513
k1,365:23998600,40828513:158528
x1,365:24971610,40828513
k1,365:25130138,40828513:158528
x1,365:27690794,40828513
k1,365:27849322,40828513:158528
x1,365:28955279,40828513
k1,365:28955279,40828513:0
)
(1,371:3014656,41614945:25940623,450232,154665
x1,371:3313556,41614945
k1,366:3478084,41614945:164528
x1,366:4536987,41614945
k1,366:4701514,41614945:164527
x1,366:5233909,41614945
k1,366:5398437,41614945:164528
x1,366:7631361,41614945
k1,366:7795889,41614945:164528
x1,366:8338094,41614945
x1,366:8625209,41614945
k1,366:8789736,41614945:164527
x1,366:9362682,41614945
k1,366:9527210,41614945:164528
x1,366:10747664,41614945
k1,366:10912192,41614945:164528
x1,366:11211092,41614945
k1,366:11375619,41614945:164527
x1,366:13151360,41614945
k1,366:13315888,41614945:164528
x1,366:14710973,41614945
x1,366:15346063,41614945
k1,366:15510595,41614945:164532
x1,366:16187534,41614945
x1,366:17665692,41614945
k1,366:17830220,41614945:164528
x1,366:19699492,41614945
k1,366:19864019,41614945:164527
x1,366:21116521,41614945
k1,366:21281049,41614945:164528
x1,366:21713375,41614945
k1,366:21877903,41614945:164528
x1,366:23721665,41614945
k1,366:23886192,41614945:164527
x1,366:24211254,41614945
x1,366:25864677,41614945
k1,366:26029205,41614945:164528
x1,366:26611961,41614945
x1,366:27689819,41614945
x1,366:29027369,41614945
k1,366:28955279,41614945:0
)
(1,371:3014656,42401377:25940623,450232,154665
x1,371:3919226,42401377
k1,366:4082951,42401377:163725
x1,366:5751294,42401377
k1,367:4082951,42401377:4587
x1,367:6081191,42401377
k1,367:6244916,42401377:163725
x1,367:6669878,42401377
k1,367:6833602,42401377:163724
x1,367:9897699,42401377
k1,367:10061424,42401377:163725
x1,367:11318307,42401377
x1,367:11648204,42401377
k1,367:11811929,42401377:163725
x1,367:12574416,42401377
k1,367:12738141,42401377:163725
x1,367:13712145,42401377
k1,367:13875870,42401377:163725
x1,367:14163249,42401377
x1,367:16066168,42401377
x1,367:16201054,42401377
k1,367:16364779,42401377:163725
x1,367:16976184,42401377
x1,367:17211134,42401377
k1,367:17374859,42401377:163725
x1,367:18408653,42401377
k1,367:18572378,42401377:163725
x1,367:19618387,42401377
k1,367:19782112,42401377:163725
x1,367:20686682,42401377
k1,367:20850407,42401377:163725
x1,367:22518750,42401377
x1,367:22848647,42401377
k1,367:23012371,42401377:163724
x1,367:23585201,42401377
x1,367:23867336,42401377
x1,367:25100518,42401377
k1,367:25264243,42401377:163725
x1,367:25558052,42401377
k1,367:25721777,42401377:163725
x1,367:26990877,42401377
x1,367:28972318,42401377
k1,367:28955279,42401377:0
)
(1,371:3014656,43187809:25940623,450232,154665
x1,371:3534053,43187809
x1,371:4470573,43187809
x1,368:5337677,43187809
k1,368:5525892,43187809:188215
x1,368:6111468,43187809
k1,368:6299683,43187809:188215
x1,368:7538351,43187809
k1,368:7726566,43187809:188215
x1,368:8394364,43187809
k1,368:8582579,43187809:188215
x1,368:12240427,43187809
x1,368:12583257,43187809
k1,368:12771472,43187809:188215
x1,368:13432585,43187809
x1,368:14000020,43187809
x1,368:14824907,43187809
x1,368:16475258,43187809
k1,368:16663473,43187809:188215
x1,368:17528469,43187809
x1,368:18346578,43187809
k1,368:18534793,43187809:188215
x1,368:19786161,43187809
k1,368:19974376,43187809:188215
x1,368:20279865,43187809
k1,368:20468080,43187809:188215
x1,368:21831751,43187809
k1,368:22019966,43187809:188215
x1,368:24560139,43187809
k1,368:24748354,43187809:188215
x1,368:26031808,43187809
x1,368:26172317,43187809
k1,368:26360678,43187809:188361
x1,368:27561244,43187809
k1,368:27749459,43187809:188215
x1,368:28651888,43187809
x1,368:28955279,43187809
k1,368:28955279,43187809:0
)
]
(1,404:3014656,44761088:25940623,694682,196610
(1,404:3014656,44761088:25940623,694682,196610
g1,404:3014656,44761088
(1,404:3014656,44761088:25940623,694682,196610
[1,404:3014656,44761088:25940623,694682,196610
(1,404:3014656,44761088:25940623,458750,196610
(1,404:3014656,44761088:0,458750,196610
[1,404:3014656,44761088:25940623,458750,196610
(1,404:3014656,44761088:25940623,458750,196610
h1,404:3014656,44761088:0,0,0
x1,404:3493331,44761088
x1,404:3753377,44761088
x1,404:4096785,44761088
g1,404:4249720,44761088
x1,404:4614100,44761088
x1,404:5374841,44761088
g1,404:5505913,44761088
x1,404:7354551,44761088
g1,404:7507486,44761088
x1,404:8970772,44761088
g1,404:9123707,44761088
x1,404:10903662,44761088
g1,404:11056597,44761088
x1,404:11369597,44761088
x1,404:11570923,44761088
x1,404:12311741,44761088
g1,404:12442813,44761088
x1,404:12784649,44761088
x1,404:13260702,44761088
g1,404:13413637,44761088
x1,404:13772774,44761088
g1,404:13903846,44761088
x1,404:14534564,44761088
x1,404:14644664,44761088
g1,404:14797599,44761088
x1,404:15156736,44761088
g1,404:15287808,44761088
x1,404:16752143,44761088
g1,404:16883215,44761088
x1,404:16998558,44761088
g1,404:17151493,44761088
x1,404:19572654,44761088
g1,404:19703726,44761088
x1,404:20732377,44761088
g1,404:20885312,44761088
x1,404:22718744,44761088
x1,404:23153378,44761088
g1,404:23284450,44761088
x1,404:24374969,44761088
r1,404:24374969,44761088:0,655360,196610
k1,404:26665124,44761088:2290155
k1,404:28955279,44761088:2290155
)
]
k1,404:3014655,44761088:-25940624
)
g1,404:3014656,44761088
[1,404:3014656,44761088:25940623,0,0
(1,404:3014656,44761088:25940623,0,0
k1,404:15984968,44761088:12970312
h1,404:15984968,44761088:0,0,0
g1,404:15984968,44761088
k1,404:28955280,44761088:12970312
)
]
g1,404:28955279,44761088
(1,404:28955279,44761088:0,0,0
k1,404:3014655,44761088:-25940624
[1,404:3014655,44761088:25940623,0,0
(1,404:3014655,44761088:25940623,0,0
k1,404:28955279,44761088:25940624
h1,404:28955279,44761088:0,0,0
g1,404:28955279,44761088
g1,404:28955279,44761088
)
]
)
)
]
)
)
)
]
]
]
!30914
}4
!10
{5
[1,525:4736286,44761088:24218993,40024802,196610
h1,525:4736286,4736286:0,0,0
[1,525:4736286,4736286:0,0,0
(1,525:4736286,3735307:0,0,0
k1,525:4736286,3735307:1787411
)
]
[1,525:4736286,44761088:24218993,40024802,196610
[1,525:3014656,44761088:25940623,40960000,196610
[1,525:3014656,4653056:25940623,851968,0
(1,525:3014656,4653056:25940623,655360,0
(1,525:3014656,4653056:25940623,655360,0
(1,525:3014656,4653056:25940623,655360,0
[1,525:3014656,4653056:25940623,655360,0
(1,525:3014656,4456446:25940623,458750,196610
(1,525:3014656,4456446:0,458750,196610
[1,525:3014656,4456446:25940623,458750,196610
(1,525:3014656,4456446:25940623,458750,196610
h1,525:2997879,4456446:0,0,0
x1,525:3328704,4456446
x1,525:4623169,4456446
g1,525:4754241,4456446
x1,525:5233440,4456446
x1,525:6097989,4456446
x1,525:7028599,4456446
g1,525:7159671,4456446
x1,525:9509527,4456446
g1,525:9640599,4456446
x1,525:10067369,4456446
g1,525:10198441,4456446
x1,525:10725874,4456446
x1,525:11059321,4456446
g1,525:11190393,4456446
x1,525:12544103,4456446
g1,525:12675175,4456446
x1,525:13656118,4456446
g1,525:13787190,4456446
x1,525:14850445,4456446
g1,525:15003380,4456446
x1,525:17973990,4456446
g1,525:18105062,4456446
x1,525:18739450,4456446
x1,525:20371032,4456446
r1,525:20371032,4456446:0,655360,196610
k1,525:24663156,4456446:4292124
k1,525:28955279,4456446:4292123
)
]
k1,525:3014655,4456446:-25940624
)
g1,525:3014656,4456446
[1,525:3014656,4456446:25940623,0,0
(1,525:3014656,4456446:25940623,0,0
k1,525:15984968,4456446:12970312
h1,525:15984968,4456446:0,0,0
g1,525:15984968,4456446
k1,525:28955280,4456446:12970312
)
]
g1,525:28955279,4456446
(1,525:28955279,4456446:0,458750,196610
k1,525:3014655,4456446:-25940624
[1,525:3014655,4456446:25940623,458750,196610
(1,525:3014655,4456446:25940623,458750,196610
k1,525:28711483,4456446:25696828
h1,525:28711483,4456446:0,0,0
x1,525:28955277,4456446
r1,525:28955277,4456446:0,655360,196610
g1,525:28955277,4456446
g1,525:28955277,4456446
)
]
)
)
]
)
g1,525:28955279,4653056
)
)
]
[1,525:3014656,43188224:25940623,37617664,0
(1,371:3014656,6225920:25940623,450232,154665
x1,371:3558787,6225920
k1,368:3723525,6225920:164738
x1,368:6621995,6225920
k1,369:6786733,6225920:164738
x1,369:7228589,6225920
k1,369:7393327,6225920:164738
x1,369:8307789,6225920
x1,369:8650619,6225920
k1,369:8815357,6225920:164738
x1,369:9363499,6225920
k1,369:9528237,6225920:164738
x1,369:12294348,6225920
k1,369:12459086,6225920:164738
x1,369:14483870,6225920
k1,369:14648608,6225920:164738
x1,369:17061770,6225920
k1,369:17226508,6225920:164738
x1,369:17812084,6225920
k1,369:17976822,6225920:164738
x1,369:18543013,6225920
k1,369:18707750,6225920:164737
x1,369:19207094,6225920
x1,369:19853604,6225920
k1,369:20018342,6225920:164738
x1,369:20584533,6225920
k1,369:20749271,6225920:164738
x1,369:23051469,6225920
k1,369:23216208,6225920:164739
x1,369:24902080,6225920
k1,369:25066818,6225920:164738
x1,369:26020720,6225920
k1,369:26185458,6225920:164738
x1,369:26515012,6225920
x1,369:26820369,6225920
k1,369:26985107,6225920:164738
x1,369:27899569,6225920
x1,369:28242399,6225920
k1,369:28407137,6225920:164738
x1,369:28955279,6225920
k1,369:28955279,6225920:0
)
(1,371:3014656,7012352:25940623,450232,154665
x1,371:5243532,7012352
g1,370:5407372,7012352
x1,370:6259993,7012352
g1,370:6423833,7012352
x1,370:8667782,7012352
g1,370:8831622,7012352
x1,370:9415546,7012352
x1,370:12023218,7012352
g1,370:12187058,7012352
x1,370:12770982,7012352
x1,370:13096039,7012352
x1,370:14329424,7012352
k1,371:28955279,7012352:14726780
g1,371:28955279,7012352
)
[1,404:3014656,23292164:25940623,15338715,0
[1,404:3014656,23292164:25940623,15338715,0
(1,402:3014656,12874882:25940623,4921433,4584578
k1,402:4311569,12874882:1296913
h1,374:4311569,12874882:0,0,0
$1,380:4311569,12874882
[1,380:4311569,12874882:7782266,4921433,4584578
(1,378:4311569,16345348:7782266,8391899,0
k1,378:4685990,16345348:374421
h1,377:4685990,16345348:0,0,0
(1,377:4685990,16345348:7033425,8391899,0
(1,377:4685990,16345348:0,8391899,0
(1,377:4685990,16345348:7033425,8391899,0
g1,377:-1708062,16345348
(1,377:-1708062,17544269:13427477,9590820,-1198921
(1,377:-1708062,17544269:21313290,11988479,0
(1,377:-1708062,17544269:21312904,11988508,0
(1,377:-1708062,17544269:21312904,11988508,0
(1,377:-1708062,17544269:0,11988508,0
(1,377:-1708062,17544269:0,71044301,0
(1,377:-1708062,17544269:126300979,71044301,0
)
k1,377:-1708059,17544269:-126300976
)
)
g1,377:19604842,17544269
)
)
)
)
)
k1,377:4685990,16345348:-7033425
)
g1,377:11719415,16345348
)
g1,378:11719415,16345348
k1,378:12093835,16345348:374420
)
(1,378:4311569,17243189:7782266,504625,216271
h1,378:4311569,17243189:0,0,0
g1,378:4311569,17243189
[1,378:4311569,17243189:7782266,504625,216271
(1,378:4311569,17243189:7782266,504625,216271
k1,378:6092888,17243189:1781319
h1,378:6092888,17243189:0,0,0
r1,378:6092888,17243189:0,720896,216271
g1,378:6092888,17243189
x1,378:6269835,17243189
x1,378:6723409,17243189
g1,378:6870865,17243189
x1,378:8260489,17243189
g1,378:8407945,17243189
$1,378:8407945,17243189
x1,378:8673365,17243189
g1,378:8852245,17243189
x1,378:9176648,17243189
g1,378:9340488,17243189
x1,378:10312517,17243189
$1,378:10312517,17243189
r1,378:10312517,17243189:0,216271,216271
g1,378:10312517,17243189
k1,378:12093835,17243189:1781318
)
]
g1,378:12093835,17243189
g1,378:12093835,17243189
)
]
$1,380:12093835,12874882
$1,387:12093835,12874882
[1,387:12093835,12874882:7782266,4921433,4584578
(1,385:12093835,16345348:7782266,8391899,0
k1,385:12468256,16345348:374421
h1,384:12468256,16345348:0,0,0
(1,384:12468256,16345348:7033425,8391899,0
(1,384:12468256,16345348:0,8391899,0
(1,384:12468256,16345348:7033425,8391899,0
g1,384:6074204,16345348
(1,384:6074204,17544269:13427477,9590820,-1198921
(1,384:6074204,17544269:21313290,11988479,0
(1,384:6074204,17544269:21312904,11988508,0
(1,384:6074204,17544269:21312904,11988508,0
(1,384:6074204,17544269:0,11988508,0
(1,384:6074204,17544269:0,71044301,0
(1,384:6074204,17544269:126300979,71044301,0
)
k1,384:6074207,17544269:-126300976
)
)
g1,384:27387108,17544269
)
)
)
)
)
k1,384:12468256,16345348:-7033425
)
g1,384:19501681,16345348
)
g1,385:19501681,16345348
k1,385:19876101,16345348:374420
)
(1,385:12093835,17243189:7782266,504625,216271
h1,385:12093835,17243189:0,0,0
g1,385:12093835,17243189
[1,385:12093835,17243189:7782266,504625,216271
(1,385:12093835,17243189:7782266,504625,216271
k1,385:13724159,17243189:1630324
h1,385:13724159,17243189:0,0,0
r1,385:13724159,17243189:0,720896,216271
g1,385:13724159,17243189
x1,385:13901106,17243189
x1,385:14382401,17243189
g1,385:14529857,17243189
x1,385:15919481,17243189
g1,385:16066937,17243189
$1,385:16066937,17243189
x1,385:16332357,17243189
g1,385:16511237,17243189
x1,385:16835640,17243189
g1,385:16999480,17243189
x1,385:18245777,17243189
$1,385:18245777,17243189
r1,385:18245777,17243189:0,216271,216271
g1,385:18245777,17243189
k1,385:19876101,17243189:1630324
)
]
g1,385:19876101,17243189
g1,385:19876101,17243189
)
]
$1,387:19876101,12874882
$1,394:19876101,12874882
[1,394:19876101,12874882:7782266,4921433,4584578
(1,392:19876101,16345348:7782266,8391899,0
k1,392:20250522,16345348:374421
h1,391:20250522,16345348:0,0,0
(1,391:20250522,16345348:7033425,8391899,0
(1,391:20250522,16345348:0,8391899,0
(1,391:20250522,16345348:7033425,8391899,0
g1,391:13856470,16345348
(1,391:13856470,17544269:13427477,9590820,-1198921
(1,391:13856470,17544269:21313290,11988479,0
(1,391:13856470,17544269:21312904,11988508,0
(1,391:13856470,17544269:21312904,11988508,0
(1,391:13856470,17544269:0,11988508,0
(1,391:13856470,17544269:0,71044301,0
(1,391:13856470,17544269:126300979,71044301,0
)
k1,391:13856473,17544269:-126300976
)
)
g1,391:35169374,17544269
)
)
)
)
)
k1,391:20250522,16345348:-7033425
)
g1,391:27283947,16345348
)
g1,392:27283947,16345348
k1,392:27658367,16345348:374420
)
(1,392:19876101,17243189:7782266,504625,216271
h1,392:19876101,17243189:0,0,0
g1,392:19876101,17243189
[1,392:19876101,17243189:7782266,504625,216271
(1,392:19876101,17243189:7782266,504625,216271
k1,392:22796681,17243189:2920580
h1,392:22796681,17243189:0,0,0
r1,392:22796681,17243189:0,720896,216271
g1,392:22796681,17243189
x1,392:22973628,17243189
x1,392:23393581,17243189
g1,392:23541037,17243189
x1,392:24737788,17243189
r1,392:24737788,17243189:0,216271,216271
g1,392:24737788,17243189
k1,392:27658367,17243189:2920579
)
]
g1,392:27658367,17243189
g1,392:27658367,17243189
)
]
$1,394:27658367,12874882
g1,402:27658367,12874882
k1,402:28955279,12874882:1296912
)
(1,402:3014656,23075893:25940623,4830001,216271
h1,402:3014656,23075893:0,0,0
g1,402:3014656,23075893
[1,402:3014656,23075893:25940623,4830001,216271
(1,402:3014656,18750517:25940623,504625,140378
h1,402:3014656,18750517:0,0,0
x1,402:3906856,18750517
k1,402:4058929,18750517:152073
x1,402:4471038,18750517
r1,402:4765950,18750517:0,645003,140378
k1,402:4765950,18750517:0
x1,402:7190124,18750517
k1,402:7342197,18750517:152073
x1,402:7852984,18750517
x1,402:9128772,18750517
x1,402:9261128,18750517
k1,402:9413215,18750517:152087
x1,402:10340912,18750517
k1,402:10492985,18750517:152073
x1,402:10895468,18750517
x1,402:11720382,18750517
k1,402:11872455,18750517:152073
x1,402:12579358,18750517
x1,402:13009599,18750517
k1,402:13161673,18750517:152074
x1,402:13651391,18750517
k1,402:13803464,18750517:152073
x1,402:14610838,18750517
k1,402:14762911,18750517:152073
x1,402:16806608,18750517
k1,402:16958681,18750517:152073
x1,402:17304010,18750517
x1,402:18447085,18750517
k1,402:18599158,18750517:152073
x1,402:21229439,18750517
k1,402:21381512,18750517:152073
x1,402:22250852,18750517
x1,402:23005365,18750517
k1,402:23157438,18750517:152073
x1,402:23638131,18750517
k1,402:23790204,18750517:152073
x1,402:25086693,18750517
x1,402:25354508,18750517
k1,402:25506582,18750517:152074
x1,402:25786335,18750517
k1,402:25938408,18750517:152073
x1,402:26428126,18750517
k1,402:26580199,18750517:152073
x1,402:27387573,18750517
k1,402:27539646,18750517:152073
x1,402:28458319,18750517
x1,402:28948556,18750517
x1,402:29046112,18750517
k1,402:28955279,18750517:0
)
(1,402:3014656,19471413:25940623,418480,139788
x1,402:3176916,19471413
x1,402:3638321,19471413
k1,402:3785963,19471413:147642
x1,402:4710932,19471413
k1,402:4858574,19471413:147642
x1,402:8171548,19471413
x1,402:8493596,19471413
k1,402:8641238,19471413:147642
x1,402:9236289,19471413
x1,402:9740093,19471413
x1,402:10475511,19471413
x1,402:11964869,19471413
k1,402:12112511,19471413:147642
x1,402:14735057,19471413
k1,402:14882698,19471413:147641
x1,402:16005019,19471413
k1,402:16152661,19471413:147642
$1,402:16152661,19471413
x1,402:16418081,19471413
k1,402:16597375,19471413:164254
x1,402:16927293,19471413
k1,402:17091546,19471413:164253
x1,402:18077564,19471413
$1,402:18077564,19471413
k1,402:18225206,19471413:147642
x1,402:19423108,19471413
k1,402:19570749,19471413:147641
x1,402:22160300,19471413
k1,402:22307942,19471413:147642
x1,402:22585072,19471413
x1,402:24109372,19471413
k1,402:24257014,19471413:147642
x1,402:25504104,19471413
x1,402:25771117,19471413
k1,402:25918759,19471413:147642
x1,402:26723758,19471413
k1,402:26871400,19471413:147642
x1,402:28955279,19471413
k1,402:28955279,19471413:0
)
(1,402:3014656,20192309:25940623,418480,139788
x1,402:3406223,20192309
k1,402:3553842,20192309:147619
x1,402:4030765,20192309
k1,402:4178384,20192309:147619
x1,402:6135023,20192309
k1,402:6282641,20192309:147618
x1,402:6494541,20192309
x1,402:8445268,20192309
k1,402:8592887,20192309:147619
x1,402:9069810,20192309
k1,402:9217429,20192309:147619
x1,402:9504538,20192309
k1,402:9652157,20192309:147619
x1,402:12117953,20192309
k1,402:12265571,20192309:147618
x1,402:12751448,20192309
k1,402:12899067,20192309:147619
x1,402:13433891,20192309
x1,402:13813520,20192309
k1,402:13961139,20192309:147619
x1,402:15382957,20192309
k1,402:15530576,20192309:147619
x1,402:16029585,20192309
x1,402:17281939,20192309
k1,402:17429558,20192309:147619
x1,402:18230599,20192309
k1,402:18378217,20192309:147618
x1,402:20588540,20192309
x1,402:20713959,20192309
k1,402:20861579,20192309:147620
x1,402:21040649,20192309
x1,402:21527634,20192309
k1,402:21675253,20192309:147619
x1,402:22950235,20192309
k1,402:23097853,20192309:147618
x1,402:24214655,20192309
k1,402:24362274,20192309:147619
$1,402:24362274,20192309
x1,402:24627694,20192309
k1,402:24806936,20192309:164202
x1,402:25135232,20192309
k1,402:25299433,20192309:164201
x1,402:26558894,20192309
$1,402:26558894,20192309
k1,402:26706513,20192309:147619
x1,402:26918413,20192309
x1,402:28330737,20192309
k1,402:28478356,20192309:147619
x1,402:28955279,20192309
k1,402:28955279,20192309:0
)
(1,402:3014656,20913205:25940623,418480,139788
x1,402:3452880,20913205
x1,402:4756529,20913205
k1,402:4904480,20913205:147951
x1,402:5807735,20913205
k1,402:5955686,20913205:147951
x1,402:6797753,20913205
x1,402:7445134,20913205
k1,402:7593085,20913205:147951
x1,402:8198557,20913205
k1,402:8346509,20913205:147952
x1,402:9854071,20913205
k1,402:10002022,20913205:147951
x1,402:11802702,20913205
k1,402:11950653,20913205:147951
x1,402:12425008,20913205
k1,402:12572959,20913205:147951
x1,402:13355004,20913205
k1,402:13502955,20913205:147951
x1,402:14025095,20913205
x1,402:14395720,20913205
k1,402:14543671,20913205:147951
x1,402:16290742,20913205
k1,402:16438696,20913205:147954
x1,402:16613520,20913205
x1,402:17028314,20913205
k1,402:17176266,20913205:147952
x1,402:18127888,20913205
k1,402:18275839,20913205:147951
x1,402:19819533,20913205
x1,402:20132516,20913205
k1,402:20280467,20913205:147951
x1,402:20662748,20913205
k1,402:20810699,20913205:147951
x1,402:21795539,20913205
k1,402:21943490,20913205:147951
x1,402:22432997,20913205
k1,402:22580948,20913205:147951
x1,402:24635709,20913205
k1,402:24783661,20913205:147952
x1,402:25063962,20913205
k1,402:25211913,20913205:147951
x1,402:25734053,20913205
x1,402:26104678,20913205
k1,402:26252629,20913205:147951
x1,402:27057401,20913205
k1,402:27205352,20913205:147951
x1,402:27474580,20913205
x1,402:28955279,20913205
k1,402:28955279,20913205:0
)
(1,402:3014656,21634101:25940623,404324,139788
x1,402:3534073,21634101
x1,402:4509624,21634101
x1,402:5559672,21634101
k1,402:5707282,21634101:147610
x1,402:6005445,21634101
x1,402:6307140,21634101
x1,402:6924157,21634101
x1,402:7019507,21634101
k1,402:7167117,21634101:147610
x1,402:8397039,21634101
x1,402:8660312,21634101
k1,402:8807922,21634101:147610
x1,402:9081237,21634101
x1,402:10818760,21634101
k1,402:10966370,21634101:147610
x1,402:11439052,21634101
k1,402:11586662,21634101:147610
x1,402:14290241,21634101
k1,402:14437851,21634101:147610
x1,402:17969661,21634101
k1,402:18117272,21634101:147611
x1,402:18611843,21634101
x1,402:18875116,21634101
k1,402:19022726,21634101:147610
x1,402:19542143,21634101
x1,402:20517694,21634101
x1,402:20799856,21634101
x1,402:21063129,21634101
x1,402:21510951,21634101
k1,402:21658561,21634101:147610
x1,402:22575529,21634101
k1,402:22723139,21634101:147610
x1,402:22996454,21634101
x1,402:24499706,21634101
k1,402:24647316,21634101:147610
x1,402:24833076,21634101
x1,402:25301546,21634101
x1,402:25724548,21634101
k1,402:25872158,21634101:147610
x1,402:26267933,21634101
x1,402:27036427,21634101
k1,402:27184037,21634101:147610
x1,402:27394052,21634101
x1,402:28955279,21634101
k1,402:28955279,21634101:0
)
(1,402:3014656,22354997:25940623,404324,139788
x1,402:3492522,22354997
k1,402:3639938,22354997:147416
x1,402:5468869,22354997
k1,402:5616286,22354997:147417
x1,402:6118675,22354997
k1,402:6266091,22354997:147416
x1,402:7195509,22354997
x1,402:8434790,22354997
x1,402:8701002,22354997
k1,402:8848419,22354997:147417
x1,402:9326285,22354997
k1,402:9473701,22354997:147416
x1,402:10276326,22354997
k1,402:10423742,22354997:147416
x1,402:11564881,22354997
x1,402:11690560,22354997
k1,402:11837977,22354997:147417
x1,402:12881627,22354997
k1,402:13029043,22354997:147416
x1,402:13241361,22354997
x1,402:14656486,22354997
k1,402:14803903,22354997:147417
x1,402:15281769,22354997
k1,402:15429185,22354997:147416
x1,402:15716862,22354997
k1,402:15864279,22354997:147417
x1,402:17649549,22354997
k1,402:17796965,22354997:147416
x1,402:19645031,22354997
k1,402:19792447,22354997:147416
x1,402:20279285,22354997
k1,402:20426702,22354997:147417
x1,402:21229327,22354997
k1,402:21376743,22354997:147416
x1,402:21912624,22354997
x1,402:22293003,22354997
k1,402:22440419,22354997:147416
x1,402:23865048,22354997
k1,402:24012465,22354997:147417
x1,402:24904802,22354997
k1,402:25052218,22354997:147416
x1,402:25484033,22354997
x1,402:26567222,22354997
k1,402:26714639,22354997:147417
x1,402:26985570,22354997
x1,402:27566363,22354997
x1,402:27841422,22354997
x1,402:28305474,22354997
k1,402:28452890,22354997:147416
x1,402:28955279,22354997
k1,402:28955279,22354997:0
)
(1,402:3014656,23075893:25940623,404324,216271
x1,402:4316986,23075893
x1,402:4598331,23075893
x1,402:4860802,23075893
g1,402:5008258,23075893
x1,402:5402849,23075893
x1,402:6169030,23075893
g1,402:6316486,23075893
x1,402:7443638,23075893
g1,402:7591094,23075893
x1,402:8763662,23075893
g1,402:8911118,23075893
x1,402:9579977,23075893
r1,402:9579977,23075893:0,216271,216271
k1,402:28955279,23075893:19375302
g1,402:28955279,23075893
)
]
g1,402:28955279,23075893
g1,402:28955279,23075893
)
]
]
(1,407:3014656,25300187:25940623,454491,155975
(1,407:3014656,25300187:1490288,409600,10813
g1,407:3014656,25300187
x1,407:3849584,25300187
g1,407:4504944,25300187
)
x1,407:6614545,25300187
g1,407:6778385,25300187
x1,407:9797624,25300187
k1,407:19376452,25300187:9578828
k1,407:28955280,25300187:9578828
)
(1,421:3014656,26283227:25940623,462356,154665
x1,421:3593981,26283227
x1,409:3828638,26283227
k1,409:3975301,26283227:146663
x1,409:4853901,26283227
k1,409:5000564,26283227:146663
x1,409:5836132,26283227
k1,409:5982795,26283227:146663
x1,409:7321247,26283227
k1,409:7467910,26283227:146663
x1,409:10115915,26283227
k1,409:10262578,26283227:146663
x1,409:11653052,26283227
k1,409:11799715,26283227:146663
x1,409:12997515,26283227
k1,409:13144161,26283227:146646
x1,409:14420313,26283227
k1,409:14566993,26283227:146680
x1,409:15769287,26283227
k1,409:15915950,26283227:146663
x1,409:16751518,26283227
k1,409:16898181,26283227:146663
x1,409:18236633,26283227
k1,409:18383296,26283227:146663
x1,409:20471898,26283227
k1,409:20618561,26283227:146663
x1,409:21141354,26283227
k1,409:21288017,26283227:146663
x1,409:22910987,26283227
k1,409:23057667,26283227:146680
x1,409:23819377,26283227
k1,409:23966040,26283227:146663
x1,409:26005830,26283227
k1,409:26152493,26283227:146663
x1,409:27679767,26283227
x1,409:28955279,26283227
k1,409:28955279,26283227:0
)
(1,421:3014656,27069659:25940623,450232,154665
x1,421:3310823,27069659
x1,410:5272072,27069659
k1,410:5435516,27069659:163444
x1,410:9379780,27069659
k1,410:9543224,27069659:163444
x1,410:10405223,27069659
k1,410:10568667,27069659:163444
x1,410:10897963,27069659
x1,410:12572991,27069659
k1,410:12736436,27069659:163445
x1,410:13326783,27069659
x1,410:14418749,27069659
x1,410:16142641,27069659
k1,410:16306085,27069659:163444
x1,410:16845415,27069659
k1,410:17008859,27069659:163444
x1,410:17941092,27069659
k1,410:18104536,27069659:163444
x1,410:19823898,27069659
x1,410:20163744,27069659
k1,410:20327188,27069659:163444
x1,410:21324352,27069659
k1,410:21487796,27069659:163444
x1,410:21783963,27069659
x1,410:22465745,27069659
x1,410:23221683,27069659
k1,410:23385127,27069659:163444
x1,410:23924457,27069659
k1,410:24087901,27069659:163444
x1,410:24949900,27069659
k1,410:25113345,27069659:163445
x1,410:27917992,27069659
k1,410:28081438,27069659:163446
x1,410:28711541,27069659
x1,410:28955279,27069659
k1,410:28955279,27069659:0
)
(1,421:3014656,27856091:25940623,450232,154665
x1,421:4768710,27856091
k1,410:4961603,27856091:192893
x1,410:5831277,27856091
k1,411:6024170,27856091:192893
x1,411:8621160,27856091
k1,411:8814054,27856091:192894
x1,411:9357517,27856091
k1,411:9550410,27856091:192893
x1,411:10260989,27856091
x1,411:10592652,27856091
k1,411:10785545,27856091:192893
x1,411:11339703,27856091
x1,411:12357212,27856091
k1,411:12550192,27856091:192980
x1,411:13249408,27856091
k1,411:13442302,27856091:192894
x1,411:14311976,27856091
k1,411:14504869,27856091:192893
x1,411:15553693,27856091
x1,411:16105753,27856091
k1,411:16298646,27856091:192893
x1,411:17633573,27856091
k1,411:17826466,27856091:192893
x1,411:18908713,27856091
k1,411:19101606,27856091:192893
x1,411:20107647,27856091
k1,411:20300541,27856091:192894
x1,411:21170215,27856091
k1,411:21363108,27856091:192893
x1,411:22256846,27856091
k1,411:22449739,27856091:192893
x1,411:24013282,27856091
k1,411:24206350,27856091:193068
x1,411:24842062,27856091
x1,411:25088437,27856091
k1,411:25281330,27856091:192893
x1,411:27333522,27856091
x1,411:27627082,27856091
k1,411:27819975,27856091:192893
x1,411:28967731,27856091
k1,411:28955279,27856091:0
)
(1,421:3014656,28642523:25940623,462028,87490
x1,421:3513685,28642523
x1,421:4413479,28642523
x1,411:5246373,28642523
k1,411:5382265,28642523:135892
x1,411:5621182,28642523
k1,412:5382265,28642523:-5244
x1,412:7258817,28642523
k1,412:7394737,28642523:135920
x1,412:8737044,28642523
k1,412:8872909,28642523:135865
x1,412:10075203,28642523
k1,412:10211095,28642523:135892
$1,412:10211095,28642523
x1,412:10506006,28642523
k1,412:10704757,28642523:182040
x1,412:11057996,28642523
k1,412:11240036,28642523:182040
x1,412:12301783,28642523
$1,412:12301783,28642523
x1,412:12443078,28642523
k1,412:12578998,28642523:135920
x1,412:13921305,28642523
k1,412:14057169,28642523:135864
x1,412:15259463,28642523
k1,412:15395355,28642523:135892
$1,412:15395355,28642523
x1,412:15690266,28642523
k1,412:15889017,28642523:182040
x1,412:16242256,28642523
k1,412:16424296,28642523:182040
x1,412:17784690,28642523
$1,412:17784690,28642523
x1,412:17925985,28642523
k1,412:18061906,28642523:135921
x1,412:19394579,28642523
k1,412:19530443,28642523:135864
x1,412:20732737,28642523
k1,412:20868629,28642523:135892
$1,412:20868629,28642523
x1,412:21192377,28642523
k1,412:21387524,28642523:182040
x1,412:21740763,28642523
k1,412:21922803,28642523:182040
x1,412:22818744,28642523
$1,412:22818744,28642523
x1,412:22960039,28642523
k1,412:23095959,28642523:135920
x1,412:24062548,28642523
k1,412:24198440,28642523:135892
x1,412:25531113,28642523
k1,412:25666978,28642523:135865
x1,412:26869272,28642523
k1,412:27005164,28642523:135892
$1,413:27005164,28642523
x1,413:27328912,28642523
k1,413:27524059,28642523:182040
x1,413:27877298,28642523
k1,413:28059338,28642523:182040
x1,413:28955279,28642523
$1,413:28955279,28642523
k1,421:28955279,28642523:0
)
(1,421:3014656,29428955:25940623,462028,154665
x1,421:3981245,29428955
k1,413:4107862,29428955:126617
x1,413:6685215,29428955
k1,413:6811832,29428955:126617
$1,413:6811832,29428955
x1,413:7135580,29428955
(1,413:7135580,29527258:262644,208109,2631
x1,413:7347516,29527258
)
k1,413:7580264,29428955:182040
x1,413:7933503,29428955
k1,413:8115543,29428955:182040
x1,413:9011484,29428955
$1,413:9011484,29428955
x1,413:9152779,29428955
k1,413:9279619,29428955:126840
x1,413:10153723,29428955
k1,413:10280340,29428955:126617
x1,413:11115908,29428955
k1,413:11242525,29428955:126617
x1,413:11735775,29428955
x1,413:12210949,29428955
k1,413:12337566,29428955:126617
x1,413:14778123,29428955
k1,413:14904740,29428955:126617
x1,413:16137862,29428955
k1,413:16264479,29428955:126617
x1,413:17606786,29428955
k1,413:17733367,29428955:126581
x1,413:18839324,29428955
x1,413:18974065,29428955
k1,413:19100719,29428955:126654
x1,413:19417349,29428955
x1,413:20296079,29428955
k1,413:20422696,29428955:126617
x1,413:20661613,29428955
x1,413:22360905,29428955
k1,413:22487523,29428955:126618
x1,413:23518337,29428955
k1,414:23644954,29428955:126617
x1,414:23938463,29428955
k1,414:24065080,29428955:126617
x1,414:25332885,29428955
x1,414:26811991,29428955
k1,414:26938608,29428955:126617
x1,414:28955279,29428955
k1,414:28955279,29428955:0
)
(1,421:3014656,30215387:25940623,450232,154665
x1,421:3537449,30215387
k1,414:3672757,30215387:135308
x1,414:3991956,30215387
x1,414:5767035,30215387
k1,414:5902428,30215387:135393
x1,414:6761118,30215387
k1,414:6896425,30215387:135307
x1,414:8236161,30215387
k1,414:8371469,30215387:135308
x1,414:9958474,30215387
k1,414:10093782,30215387:135308
x1,414:11540133,30215387
k1,414:11675440,30215387:135307
x1,414:11994639,30215387
x1,414:13618146,30215387
k1,414:13753454,30215387:135308
x1,414:14720043,30215387
k1,414:14855350,30215387:135307
x1,414:15690918,30215387
k1,414:15826226,30215387:135308
x1,414:17108801,30215387
k1,414:17244109,30215387:135308
x1,414:18283914,30215387
k1,414:18419221,30215387:135307
x1,414:20006226,30215387
k1,414:20141534,30215387:135308
x1,414:21729180,30215387
k1,415:21864658,30215387:135478
x1,415:23197972,30215387
k1,415:23333279,30215387:135307
x1,415:23626788,30215387
k1,415:23762096,30215387:135308
x1,415:24948334,30215387
k1,415:25083641,30215387:135307
x1,415:27524198,30215387
k1,415:27659506,30215387:135308
x1,415:28892628,30215387
x1,415:29027369,30215387
k1,415:28955279,30215387:0
)
(1,421:3014656,31001819:25940623,450232,154665
x1,421:3525018,31001819
x1,415:5026802,31001819
k1,415:5190088,31001819:163286
x1,415:6946451,31001819
k1,415:7109737,31001819:163286
x1,415:7974294,31001819
k1,415:8137579,31001819:163285
x1,415:8465194,31001819
x1,415:8806672,31001819
x1,415:9489748,31001819
k1,415:9653034,31001819:163286
x1,415:10193964,31001819
k1,415:10357250,31001819:163286
x1,415:11221807,31001819
k1,415:11385093,31001819:163286
x1,415:13966806,31001819
k1,415:14130091,31001819:163285
x1,415:14675008,31001819
k1,415:14838294,31001819:163286
x1,415:15165909,31001819
x1,415:15469508,31001819
x1,415:16915469,31001819
k1,415:17078755,31001819:163286
x1,415:17413680,31001819
x1,415:17739365,31001819
x1,415:18796045,31001819
k1,415:18959331,31001819:163286
x1,415:19608579,31001819
x1,415:20141536,31001819
k1,416:20304822,31001819:163286
x1,416:22377505,31001819
k1,416:22540791,31001819:163286
x1,416:23405348,31001819
k1,416:23568634,31001819:163286
x1,416:24457114,31001819
k1,416:24620399,31001819:163285
x1,416:26006615,31001819
k1,416:26169901,31001819:163286
x1,416:26714818,31001819
k1,416:26878104,31001819:163286
x1,416:27205719,31001819
x1,416:27509318,31001819
x1,416:28955279,31001819
k1,416:28955279,31001819:0
)
(1,421:3014656,31788251:25940623,450232,154665
x1,421:6179601,31788251
k1,416:6343464,31788251:163863
x1,416:7356166,31788251
k1,416:7520028,31788251:163862
x1,416:8565101,31788251
k1,416:8728964,31788251:163863
x1,416:9949096,31788251
k1,416:10112958,31788251:163862
x1,416:10441277,31788251
x1,416:13027574,31788251
k1,416:13191437,31788251:163863
x1,416:13836845,31788251
x1,416:15389921,31788251
k1,416:15553783,31788251:163862
x1,416:17299755,31788251
k1,416:17463618,31788251:163863
x1,416:18323061,31788251
k1,416:18486924,31788251:163863
x1,416:18812601,31788251
k1,417:18486924,31788251:6553
x1,417:19152097,31788251
x1,417:19831158,31788251
k1,417:19995020,31788251:163862
x1,417:20536713,31788251
k1,417:20700576,31788251:163863
x1,417:20946319,31788251
x1,417:22139407,31788251
k1,417:22303269,31788251:163862
x1,417:23162712,31788251
k1,417:23326575,31788251:163863
x1,417:25601027,31788251
x1,417:25707692,31788251
k1,417:25871554,31788251:163862
x1,417:27931973,31788251
k1,417:28095836,31788251:163863
x1,417:28955279,31788251
k1,417:28955279,31788251:0
)
(1,421:3014656,32574683:25940623,450232,154665
x1,421:4068255,32574683
k1,417:4232435,32574683:164180
x1,417:4766067,32574683
k1,417:4930247,32574683:164180
x1,417:6152395,32574683
k1,417:6316574,32574683:164179
x1,417:6644563,32574683
x1,417:7166482,32574683
k1,417:7330664,32574683:164182
x1,417:8681665,32574683
k1,417:8845845,32574683:164180
x1,417:9692497,32574683
k1,417:9856677,32574683:164180
x1,417:10180110,32574683
x1,417:11825223,32574683
k1,417:11989402,32574683:164179
x1,417:14682295,32574683
k1,417:14846475,32574683:164180
x1,417:15825887,32574683
k1,417:15990067,32574683:164180
x1,417:16327817,32574683
x1,417:17986014,32574683
x1,417:18090517,32574683
k1,417:18254697,32574683:164180
x1,417:18575527,32574683
k1,418:18254697,32574683:6553
x1,418:19465827,32574683
k1,418:19630007,32574683:164180
x1,418:20169496,32574683
x1,418:21006350,32574683
k1,418:21170529,32574683:164179
x1,418:24351502,32574683
k1,418:24515682,32574683:164180
x1,418:25095518,32574683
x1,418:26167949,32574683
x1,418:26501212,32574683
x1,418:26786862,32574683
k1,418:26951042,32574683:164180
x1,418:27274475,32574683
x1,418:28919588,32574683
x1,418:29056204,32574683
k1,418:28955279,32574683:0
)
(1,421:3014656,33361115:25940623,450232,154665
x1,421:4052509,33361115
k1,418:4251262,33361115:198753
x1,418:6933815,33361115
k1,418:7132569,33361115:198754
x1,418:8375246,33361115
k1,418:8573999,33361115:198753
x1,418:8879488,33361115
k1,418:9078241,33361115:198753
x1,418:10191906,33361115
x1,418:10485466,33361115
k1,418:10684219,33361115:198753
x1,418:10932888,33361115
x1,418:12828761,33361115
k1,418:13027515,33361115:198754
x1,418:14989463,33361115
k1,418:15188216,33361115:198753
x1,418:18690309,33361115
k1,418:18889097,33361115:198788
x1,418:20974045,33361115
k1,419:21172798,33361115:198753
x1,419:22042472,33361115
k1,419:22241225,33361115:198753
x1,419:22570779,33361115
x1,419:22914239,33361115
x1,419:23601329,33361115
k1,419:23800082,33361115:198753
x1,419:24344213,33361115
k1,419:24542967,33361115:198754
x1,419:25412641,33361115
k1,419:25611394,33361115:198753
x1,419:28208384,33361115
k1,419:28407137,33361115:198753
x1,419:28955279,33361115
k1,419:28955279,33361115:0
)
(1,421:3014656,34147547:25940623,450232,154665
x1,421:5500013,34147547
k1,419:5670504,34147547:170491
x1,419:7070940,34147547
k1,419:7241430,34147547:170490
x1,419:7795588,34147547
x1,419:9182759,34147547
k1,419:9353250,34147547:170491
x1,419:10222924,34147547
k1,419:10393414,34147547:170490
x1,419:12694941,34147547
x1,419:12803337,34147547
k1,419:12973868,34147547:170531
x1,419:14031382,34147547
k1,419:14201873,34147547:170491
x1,419:14538780,34147547
x1,419:14866419,34147547
x1,419:16067087,34147547
k1,419:16237577,34147547:170490
x1,419:17848580,34147547
k1,419:18019071,34147547:170491
x1,419:18267740,34147547
x1,419:19825370,34147547
k1,419:19995860,34147547:170490
x1,419:21001901,34147547
k1,420:21172392,34147547:170491
x1,420:22042066,34147547
k1,420:22212557,34147547:170491
x1,420:23797490,34147547
x1,420:24760082,34147547
k1,420:24930572,34147547:170490
x1,420:25884474,34147547
k1,420:26054965,34147547:170491
x1,420:26384519,34147547
x1,420:26689876,34147547
k1,420:26860366,34147547:170490
x1,420:27419872,34147547
x1,420:28085572,34147547
k1,420:28256063,34147547:170491
x1,420:28955279,34147547
k1,420:28955279,34147547:0
)
(1,421:3014656,34933979:25940623,429916,154665
x1,421:4429576,34933979
x1,420:4717277,34933979
g1,420:4881117,34933979
x1,420:5185859,34933979
x1,420:5330038,34933979
k1,421:28955279,34933979:23726166
g1,421:28955279,34933979
)
]
(1,525:3014656,44761088:25940623,694682,196610
(1,525:3014656,44761088:25940623,694682,196610
(1,525:3014656,44761088:25940623,694682,196610
[1,525:3014656,44761088:25940623,694682,196610
(1,525:3014656,44761088:25940623,458750,196610
(1,525:3014656,44761088:0,0,0
[1,525:3014656,44761088:25940623,0,0
(1,525:3014656,44761088:25940623,0,0
h1,525:3014656,44761088:0,0,0
k1,525:15984968,44761088:12970312
k1,525:28955280,44761088:12970312
)
]
k1,525:3014655,44761088:-25940624
)
g1,525:3014656,44761088
[1,525:3014656,44761088:25940623,0,0
(1,525:3014656,44761088:25940623,0,0
k1,525:15984968,44761088:12970312
h1,525:15984968,44761088:0,0,0
g1,525:15984968,44761088
k1,525:28955280,44761088:12970312
)
]
g1,525:28955279,44761088
(1,525:28955279,44761088:0,458750,196610
k1,525:3014655,44761088:-25940624
[1,525:3014655,44761088:25940623,458750,196610
(1,525:3014655,44761088:25940623,458750,196610
k1,525:7594965,44761088:4580310
h1,525:7594965,44761088:0,0,0
x1,525:8073640,44761088
x1,525:8333686,44761088
x1,525:8677094,44761088
g1,525:8830029,44761088
x1,525:9194409,44761088
x1,525:9955150,44761088
g1,525:10086222,44761088
x1,525:11934860,44761088
g1,525:12087795,44761088
x1,525:13551081,44761088
g1,525:13704016,44761088
x1,525:15483971,44761088
g1,525:15636906,44761088
x1,525:15949906,44761088
x1,525:16151232,44761088
x1,525:16892050,44761088
g1,525:17023122,44761088
x1,525:17364958,44761088
x1,525:17841011,44761088
g1,525:17993946,44761088
x1,525:18353083,44761088
g1,525:18484155,44761088
x1,525:19114873,44761088
x1,525:19224973,44761088
g1,525:19377908,44761088
x1,525:19737045,44761088
g1,525:19868117,44761088
x1,525:21332452,44761088
g1,525:21463524,44761088
x1,525:21578867,44761088
g1,525:21731802,44761088
x1,525:24152963,44761088
g1,525:24284035,44761088
x1,525:25312686,44761088
g1,525:25465621,44761088
x1,525:27299053,44761088
x1,525:27733687,44761088
g1,525:27864759,44761088
x1,525:28955278,44761088
r1,525:28955278,44761088:0,655360,196610
g1,525:28955278,44761088
g1,525:28955278,44761088
)
]
)
)
]
)
g1,525:28955279,44761088
)
)
]
]
]
!32951
}5
!10
{6
[1,525:4736286,44761088:24218993,40024802,196610
h1,525:4736286,4736286:0,0,0
[1,525:4736286,4736286:0,0,0
(1,525:4736286,3735307:0,0,0
k1,525:4736286,3735307:1787411
)
]
[1,525:4736286,44761088:24218993,40024802,196610
[1,525:3014656,44761088:25940623,40960000,196610
[1,525:3014656,4653056:25940623,851968,0
(1,525:3014656,4653056:25940623,655360,0
(1,525:3014656,4653056:25940623,655360,0
g1,525:3014656,4653056
(1,525:3014656,4653056:25940623,655360,0
[1,525:3014656,4653056:25940623,655360,0
(1,525:3014656,4456446:25940623,458750,196610
(1,525:3014656,4456446:0,458750,196610
[1,525:3014656,4456446:25940623,458750,196610
(1,525:3014656,4456446:25940623,458750,196610
h1,525:3014656,4456446:0,0,0
x1,525:3258450,4456446
r1,525:3258450,4456446:0,655360,196610
k1,525:16106864,4456446:12848414
k1,525:28955278,4456446:12848414
)
]
k1,525:3014655,4456446:-25940624
)
g1,525:3014656,4456446
[1,525:3014656,4456446:25940623,0,0
(1,525:3014656,4456446:25940623,0,0
k1,525:15984968,4456446:12970312
h1,525:15984968,4456446:0,0,0
g1,525:15984968,4456446
k1,525:28955280,4456446:12970312
)
]
g1,525:28955279,4456446
(1,525:28955279,4456446:0,458750,196610
k1,525:3014655,4456446:-25940624
[1,525:3014655,4456446:25940623,458750,196610
(1,525:3014655,4456446:25940623,458750,196610
k1,525:17521093,4456446:14506438
h1,525:17521093,4456446:0,0,0
x1,525:18849636,4456446
g1,525:18980708,4456446
x1,525:19598843,4456446
x1,525:20147248,4456446
g1,525:20278320,4456446
x1,525:21068945,4456446
x1,525:21708051,4456446
g1,525:21839123,4456446
x1,525:22831075,4456446
g1,525:22962147,4456446
x1,525:24613653,4456446
x1,525:24967547,4456446
g1,525:25098619,4456446
x1,525:25911264,4456446
g1,525:26042336,4456446
x1,525:27566440,4456446
g1,525:27697512,4456446
x1,525:28142632,4456446
g1,525:28273704,4456446
x1,525:28955278,4456446
r1,525:28955278,4456446:0,655360,196610
g1,525:28955278,4456446
g1,525:28955278,4456446
)
]
)
)
]
)
)
)
]
[1,525:3014656,43188224:25940623,37617664,0
[1,519:3014656,42013849:25940623,36443289,0
[1,519:3014656,42013849:25940623,36443289,0
(1,437:3014656,10558488:25940623,4987928,4651074
k1,437:3273921,10558488:259265
h1,424:3273921,10558488:0,0,0
$1,430:3273921,10558488
[1,430:3273921,10558488:12711047,4987928,4651074
(1,428:3273921,14095450:12711047,8524890,0
k1,428:3827519,14095450:553598
h1,427:3827519,14095450:0,0,0
(1,427:3827519,14095450:11603852,8524890,0
(1,427:3827519,14095450:0,8524890,0
(1,427:3827519,14095450:11603852,8524890,0
g1,427:512169,14095450
(1,427:512169,14095450:14919202,8524890,0
(1,427:512169,14095450:16577003,9472164,0
(1,427:512169,14095450:16576329,9472188,0
(1,427:512169,14095450:16576329,9472188,0
(1,427:512169,14095450:0,9472188,0
(1,427:512169,14095450:0,52625408,0
(1,427:512169,14095450:92094464,52625408,0
)
k1,427:512169,14095450:-92094464
)
)
g1,427:17088498,14095450
)
)
)
)
)
k1,427:3827519,14095450:-11603852
)
g1,427:15431371,14095450
)
g1,428:15431371,14095450
k1,428:15984968,14095450:553597
)
(1,428:3273921,14993291:12711047,504625,216271
h1,428:3273921,14993291:0,0,0
g1,428:3273921,14993291
[1,428:3273921,14993291:12711047,504625,216271
(1,428:3273921,14993291:12711047,504625,216271
k1,428:7519630,14993291:4245709
h1,428:7519630,14993291:0,0,0
r1,428:7519630,14993291:0,720896,216271
g1,428:7519630,14993291
x1,428:7696577,14993291
x1,428:8150151,14993291
g1,428:8297607,14993291
x1,428:9687231,14993291
g1,428:9834687,14993291
$1,428:9834687,14993291
x1,428:10100107,14993291
g1,428:10278987,14993291
x1,428:10603390,14993291
g1,428:10767230,14993291
x1,428:11739259,14993291
$1,428:11739259,14993291
r1,428:11739259,14993291:0,216271,216271
g1,428:11739259,14993291
k1,428:15984968,14993291:4245709
)
]
g1,428:15984968,14993291
g1,428:15984968,14993291
)
]
$1,430:15984968,10558488
$1,437:15984968,10558488
[1,437:15984968,10558488:12711047,4987928,4651074
(1,435:15984968,14095450:12711047,8524890,0
k1,435:16538566,14095450:553598
h1,434:16538566,14095450:0,0,0
(1,434:16538566,14095450:11603852,8524890,0
(1,434:16538566,14095450:0,8524890,0
(1,434:16538566,14095450:11603852,8524890,0
g1,434:13223216,14095450
(1,434:13223216,14095450:14919202,8524890,0
(1,434:13223216,14095450:16577003,9472164,0
(1,434:13223216,14095450:16576329,9472188,0
(1,434:13223216,14095450:16576329,9472188,0
(1,434:13223216,14095450:0,9472188,0
(1,434:13223216,14095450:0,52625408,0
(1,434:13223216,14095450:92094464,52625408,0
)
k1,434:13223216,14095450:-92094464
)
)
g1,434:29799545,14095450
)
)
)
)
)
k1,434:16538566,14095450:-11603852
)
g1,434:28142418,14095450
)
g1,435:28142418,14095450
k1,435:28696015,14095450:553597
)
(1,435:15984968,14993291:12711047,504625,216271
h1,435:15984968,14993291:0,0,0
g1,435:15984968,14993291
[1,435:15984968,14993291:12711047,504625,216271
(1,435:15984968,14993291:12711047,504625,216271
k1,435:20079683,14993291:4094715
h1,435:20079683,14993291:0,0,0
r1,435:20079683,14993291:0,720896,216271
g1,435:20079683,14993291
x1,435:20256630,14993291
x1,435:20737925,14993291
g1,435:20885381,14993291
x1,435:22275005,14993291
g1,435:22422461,14993291
$1,435:22422461,14993291
x1,435:22687881,14993291
g1,435:22866761,14993291
x1,435:23191164,14993291
g1,435:23355004,14993291
x1,435:24601301,14993291
$1,435:24601301,14993291
r1,435:24601301,14993291:0,216271,216271
g1,435:24601301,14993291
k1,435:28696015,14993291:4094714
)
]
g1,435:28696015,14993291
g1,435:28696015,14993291
)
]
$1,437:28696015,10558488
g1,437:28696015,10558488
k1,437:28955279,10558488:259264
)
(1,452:3014656,20263026:25940623,4987928,4651074
k1,452:3273921,20263026:259265
h1,439:3273921,20263026:0,0,0
$1,445:3273921,20263026
[1,445:3273921,20263026:12711047,4987928,4651074
(1,443:3273921,23799988:12711047,8524890,0
k1,443:3827519,23799988:553598
h1,442:3827519,23799988:0,0,0
(1,442:3827519,23799988:11603852,8524890,0
(1,442:3827519,23799988:0,8524890,0
(1,442:3827519,23799988:11603852,8524890,0
g1,442:512169,23799988
(1,442:512169,23799988:14919202,8524890,0
(1,442:512169,23799988:16577003,9472164,0
(1,442:512169,23799988:16576329,9472188,0
(1,442:512169,23799988:16576329,9472188,0
(1,442:512169,23799988:0,9472188,0
(1,442:512169,23799988:0,52625408,0
(1,442:512169,23799988:92094464,52625408,0
)
k1,442:512169,23799988:-92094464
)
)
g1,442:17088498,23799988
)
)
)
)
)
k1,442:3827519,23799988:-11603852
)
g1,442:15431371,23799988
)
g1,443:15431371,23799988
k1,443:15984968,23799988:553597
)
(1,443:3273921,24697829:12711047,504625,216271
h1,443:3273921,24697829:0,0,0
g1,443:3273921,24697829
[1,443:3273921,24697829:12711047,504625,216271
(1,443:3273921,24697829:12711047,504625,216271
k1,443:7858796,24697829:4584875
h1,443:7858796,24697829:0,0,0
r1,443:7858796,24697829:0,720896,216271
g1,443:7858796,24697829
x1,443:8035743,24697829
x1,443:8455696,24697829
g1,443:8603152,24697829
x1,443:9854167,24697829
g1,443:10001623,24697829
x1,443:10178570,24697829
x1,443:11400093,24697829
r1,443:11400093,24697829:0,216271,216271
g1,443:11400093,24697829
k1,443:15984968,24697829:4584875
)
]
g1,443:15984968,24697829
g1,443:15984968,24697829
)
]
$1,445:15984968,20263026
$1,452:15984968,20263026
[1,452:15984968,20263026:12711047,4987928,4651074
(1,450:15984968,23799988:12711047,8524890,0
k1,450:16538566,23799988:553598
h1,449:16538566,23799988:0,0,0
(1,449:16538566,23799988:11603852,8524890,0
(1,449:16538566,23799988:0,8524890,0
(1,449:16538566,23799988:11603852,8524890,0
g1,449:13223216,23799988
(1,449:13223216,23799988:14919202,8524890,0
(1,449:13223216,23799988:16577003,9472164,0
(1,449:13223216,23799988:16576329,9472188,0
(1,449:13223216,23799988:16576329,9472188,0
(1,449:13223216,23799988:0,9472188,0
(1,449:13223216,23799988:0,52625408,0
(1,449:13223216,23799988:92094464,52625408,0
)
k1,449:13223216,23799988:-92094464
)
)
g1,449:29799545,23799988
)
)
)
)
)
k1,449:16538566,23799988:-11603852
)
g1,449:28142418,23799988
)
g1,450:28142418,23799988
k1,450:28696015,23799988:553597
)
(1,450:15984968,24697829:12711047,504625,216271
h1,450:15984968,24697829:0,0,0
g1,450:15984968,24697829
[1,450:15984968,24697829:12711047,504625,216271
(1,450:15984968,24697829:12711047,504625,216271
k1,450:18948419,24697829:2963451
h1,450:18948419,24697829:0,0,0
r1,450:18948419,24697829:0,720896,216271
g1,450:18948419,24697829
x1,450:19125366,24697829
x1,450:19604891,24697829
g1,450:19752347,24697829
x1,450:21003362,24697829
g1,450:21150818,24697829
x1,450:21461655,24697829
g1,450:21609111,24697829
x1,450:24040362,24697829
g1,450:24187818,24697829
x1,450:24364765,24697829
x1,450:25732564,24697829
r1,450:25732564,24697829:0,216271,216271
g1,450:25732564,24697829
k1,450:28696015,24697829:2963451
)
]
g1,450:28696015,24697829
g1,450:28696015,24697829
)
]
$1,452:28696015,20263026
g1,452:28696015,20263026
k1,452:28955279,20263026:259264
)
(1,480:3014656,27452891:25940623,2198005,1861150
k1,480:3451264,27452891:436608
h1,453:3451264,27452891:0,0,0
$1,459:3451264,27452891
[1,459:3451264,27452891:6225892,2198005,1861150
(1,459:3451264,29314041:6225892,4059155,0
k1,459:3640507,29314041:189243
h1,456:3640507,29314041:0,0,0
(1,456:3640507,29314041:5683566,4059155,0
(1,456:3640507,29314041:0,4059155,0
(1,456:3640507,29314041:5683566,4059155,0
g1,456:2219643,29314041
(1,456:2219643,29314041:7104430,4059155,0
(1,456:2219643,29314041:7104430,4059155,0
(1,456:2219643,29314041:7103538,4059165,0
(1,456:2219643,29314041:7103538,4059165,0
(1,456:2219643,29314041:0,4059165,0
(1,456:2219643,29314041:0,52625408,0
(1,456:2219643,29314041:92094464,52625408,0
)
k1,456:2219643,29314041:-92094464
)
)
g1,456:9323181,29314041
)
)
)
)
)
k1,456:3640507,29314041:-5683566
)
g1,456:9324073,29314041
)
g1,456:9487913,29314041
g1,458:9487913,29314041
g1,459:9487913,29314041
k1,459:9677156,29314041:189243
)
]
$1,459:9677156,27452891
$1,466:9677156,27452891
[1,466:9677156,27452891:6225892,2198005,1861150
(1,466:9677156,29314041:6225892,4059155,0
k1,466:9866399,29314041:189243
h1,463:9866399,29314041:0,0,0
(1,463:9866399,29314041:5683566,4059155,0
(1,463:9866399,29314041:0,4059155,0
(1,463:9866399,29314041:5683566,4059155,0
g1,463:8445535,29314041
(1,463:8445535,29314041:7104430,4059155,0
(1,463:8445535,29314041:7104430,4059155,0
(1,463:8445535,29314041:7103538,4059165,0
(1,463:8445535,29314041:7103538,4059165,0
(1,463:8445535,29314041:0,4059165,0
(1,463:8445535,29314041:0,52625408,0
(1,463:8445535,29314041:92094464,52625408,0
)
k1,463:8445535,29314041:-92094464
)
)
g1,463:15549073,29314041
)
)
)
)
)
k1,463:9866399,29314041:-5683566
)
g1,463:15549965,29314041
)
g1,463:15713805,29314041
g1,465:15713805,29314041
g1,466:15713805,29314041
k1,466:15903048,29314041:189243
)
]
$1,466:15903048,27452891
$1,473:15903048,27452891
[1,473:15903048,27452891:6225892,2198005,1861150
(1,473:15903048,29314041:6225892,4059155,0
k1,473:16092291,29314041:189243
h1,470:16092291,29314041:0,0,0
(1,470:16092291,29314041:5683566,4059155,0
(1,470:16092291,29314041:0,4059155,0
(1,470:16092291,29314041:5683566,4059155,0
g1,470:14671427,29314041
(1,470:14671427,29314041:7104430,4059155,0
(1,470:14671427,29314041:7104430,4059155,0
(1,470:14671427,29314041:7103538,4059165,0
(1,470:14671427,29314041:7103538,4059165,0
(1,470:14671427,29314041:0,4059165,0
(1,470:14671427,29314041:0,52625408,0
(1,470:14671427,29314041:92094464,52625408,0
)
k1,470:14671427,29314041:-92094464
)
)
g1,470:21774965,29314041
)
)
)
)
)
k1,470:16092291,29314041:-5683566
)
g1,470:21775857,29314041
)
g1,470:21939697,29314041
g1,472:21939697,29314041
g1,473:21939697,29314041
k1,473:22128940,29314041:189243
)
]
$1,473:22128940,27452891
g1,473:22292780,27452891
$1,480:22292780,27452891
[1,480:22292780,27452891:6225892,2198005,1861150
(1,480:22292780,29314041:6225892,4059155,0
k1,480:22482023,29314041:189243
h1,477:22482023,29314041:0,0,0
(1,477:22482023,29314041:5683566,4059155,0
(1,477:22482023,29314041:0,4059155,0
(1,477:22482023,29314041:5683566,4059155,0
g1,477:21061159,29314041
(1,477:21061159,29314041:7104430,4059155,0
(1,477:21061159,29314041:7104430,4059155,0
(1,477:21061159,29314041:7103538,4059165,0
(1,477:21061159,29314041:7103538,4059165,0
(1,477:21061159,29314041:0,4059165,0
(1,477:21061159,29314041:0,52625408,0
(1,477:21061159,29314041:92094464,52625408,0
)
k1,477:21061159,29314041:-92094464
)
)
g1,477:28164697,29314041
)
)
)
)
)
k1,477:22482023,29314041:-5683566
)
g1,477:28165589,29314041
)
g1,477:28329429,29314041
g1,479:28329429,29314041
g1,480:28329429,29314041
k1,480:28518672,29314041:189243
)
]
$1,480:28518672,27452891
g1,480:28518672,27452891
k1,480:28955279,27452891:436607
)
(1,517:3014656,33086413:25940623,3431586,3094732
k1,517:3451264,33086413:436608
h1,481:3451264,33086413:0,0,0
$1,487:3451264,33086413
[1,487:3451264,33086413:6225892,3431586,3094732
(1,485:3451264,35067033:6225892,5412206,0
k1,485:3722409,35067033:271145
h1,484:3722409,35067033:0,0,0
(1,484:3722409,35067033:5683603,5412206,0
(1,484:3722409,35067033:0,5412206,0
(1,484:3722409,35067033:5683603,5412206,0
g1,484:1827924,35067033
(1,484:1827924,35067033:7578088,5412206,0
(1,484:1827924,35067033:9472573,5412206,0
(1,484:1827924,35067033:9471385,5412220,0
(1,484:1827924,35067033:9471385,5412220,0
(1,484:1827924,35067033:0,5412220,0
(1,484:1827924,35067033:0,52625408,0
(1,484:1827924,35067033:92094464,52625408,0
)
k1,484:1827924,35067033:-92094464
)
)
g1,484:11299309,35067033
)
)
)
)
)
k1,484:3722409,35067033:-5683603
)
g1,484:9406012,35067033
)
g1,485:9406012,35067033
k1,485:9677156,35067033:271144
)
(1,485:3451264,35964874:6225892,504625,216271
h1,485:3451264,35964874:0,0,0
g1,485:3451264,35964874
[1,485:3451264,35964874:6225892,504625,216271
(1,485:3451264,35964874:6225892,504625,216271
k1,485:4464128,35964874:1012864
h1,485:4464128,35964874:0,0,0
r1,485:4464128,35964874:0,720896,216271
g1,485:4464128,35964874
x1,485:4641075,35964874
x1,485:5075184,35964874
g1,485:5222640,35964874
x1,485:6612264,35964874
g1,485:6759720,35964874
$1,485:6759720,35964874
x1,485:7025140,35964874
g1,485:7204020,35964874
x1,485:7528423,35964874
g1,485:7692263,35964874
x1,485:8664292,35964874
$1,485:8664292,35964874
r1,485:8664292,35964874:0,216271,216271
g1,485:8664292,35964874
k1,485:9677156,35964874:1012864
)
]
g1,485:9677156,35964874
g1,485:9677156,35964874
)
]
$1,487:9677156,33086413
$1,494:9677156,33086413
[1,494:9677156,33086413:6225892,3431586,3094732
(1,492:9677156,35067033:6225892,5412206,0
k1,492:9948301,35067033:271145
h1,491:9948301,35067033:0,0,0
(1,491:9948301,35067033:5683603,5412206,0
(1,491:9948301,35067033:0,5412206,0
(1,491:9948301,35067033:5683603,5412206,0
g1,491:8053816,35067033
(1,491:8053816,35067033:7578088,5412206,0
(1,491:8053816,35067033:9472573,5412206,0
(1,491:8053816,35067033:9471385,5412220,0
(1,491:8053816,35067033:9471385,5412220,0
(1,491:8053816,35067033:0,5412220,0
(1,491:8053816,35067033:0,52625408,0
(1,491:8053816,35067033:92094464,52625408,0
)
k1,491:8053816,35067033:-92094464
)
)
g1,491:17525201,35067033
)
)
)
)
)
k1,491:9948301,35067033:-5683603
)
g1,491:15631904,35067033
)
g1,492:15631904,35067033
k1,492:15903048,35067033:271144
)
(1,492:9677156,35964874:6225892,504625,216271
h1,492:9677156,35964874:0,0,0
g1,492:9677156,35964874
[1,492:9677156,35964874:6225892,504625,216271
(1,492:9677156,35964874:6225892,504625,216271
k1,492:10566452,35964874:889296
h1,492:10566452,35964874:0,0,0
r1,492:10566452,35964874:0,720896,216271
g1,492:10566452,35964874
x1,492:10928603,35964874
x1,492:11150376,35964874
g1,492:11297832,35964874
x1,492:12687456,35964874
g1,492:12834912,35964874
$1,492:12834912,35964874
x1,492:13100332,35964874
g1,492:13279212,35964874
x1,492:13603615,35964874
g1,492:13767455,35964874
x1,492:15013752,35964874
$1,492:15013752,35964874
r1,492:15013752,35964874:0,216271,216271
g1,492:15013752,35964874
k1,492:15903048,35964874:889296
)
]
g1,492:15903048,35964874
g1,492:15903048,35964874
)
]
$1,494:15903048,33086413
$1,501:15903048,33086413
[1,501:15903048,33086413:6225892,3431586,3094732
(1,499:15903048,35067033:6225892,5412206,0
k1,499:16174193,35067033:271145
h1,498:16174193,35067033:0,0,0
(1,498:16174193,35067033:5683603,5412206,0
(1,498:16174193,35067033:0,5412206,0
(1,498:16174193,35067033:5683603,5412206,0
g1,498:14279708,35067033
(1,498:14279708,35067033:7578088,5412206,0
(1,498:14279708,35067033:9472573,5412206,0
(1,498:14279708,35067033:9471385,5412220,0
(1,498:14279708,35067033:9471385,5412220,0
(1,498:14279708,35067033:0,5412220,0
(1,498:14279708,35067033:0,52625408,0
(1,498:14279708,35067033:92094464,52625408,0
)
k1,498:14279708,35067033:-92094464
)
)
g1,498:23751093,35067033
)
)
)
)
)
k1,498:16174193,35067033:-5683603
)
g1,498:21857796,35067033
)
g1,499:21857796,35067033
k1,499:22128940,35067033:271144
)
(1,499:15903048,35964874:6225892,504625,216271
h1,499:15903048,35964874:0,0,0
g1,499:15903048,35964874
[1,499:15903048,35964874:6225892,504625,216271
(1,499:15903048,35964874:6225892,504625,216271
k1,499:17223227,35964874:1320179
h1,499:17223227,35964874:0,0,0
r1,499:17223227,35964874:0,720896,216271
g1,499:17223227,35964874
x1,499:17400174,35964874
x1,499:17864364,35964874
g1,499:18011820,35964874
x1,499:19262835,35964874
g1,499:19410291,35964874
x1,499:19587238,35964874
x1,499:20808761,35964874
r1,499:20808761,35964874:0,216271,216271
g1,499:20808761,35964874
k1,499:22128940,35964874:1320179
)
]
g1,499:22128940,35964874
g1,499:22128940,35964874
)
]
$1,501:22128940,33086413
g1,501:22292780,33086413
$1,508:22292780,33086413
[1,508:22292780,33086413:6225892,3431586,3094732
(1,506:22292780,35067033:6225892,5412206,0
k1,506:22563925,35067033:271145
h1,505:22563925,35067033:0,0,0
(1,505:22563925,35067033:5683603,5412206,0
(1,505:22563925,35067033:0,5412206,0
(1,505:22563925,35067033:5683603,5412206,0
g1,505:20669440,35067033
(1,505:20669440,35067033:7578088,5412206,0
(1,505:20669440,35067033:9472573,5412206,0
(1,505:20669440,35067033:9471385,5412220,0
(1,505:20669440,35067033:9471385,5412220,0
(1,505:20669440,35067033:0,5412220,0
(1,505:20669440,35067033:0,52625408,0
(1,505:20669440,35067033:92094464,52625408,0
)
k1,505:20669440,35067033:-92094464
)
)
g1,505:30140825,35067033
)
)
)
)
)
k1,505:22563925,35067033:-5683603
)
g1,505:28247528,35067033
)
g1,506:28247528,35067033
k1,506:28518672,35067033:271144
)
(1,506:22292780,35964874:6225892,504625,216271
h1,506:22292780,35964874:0,0,0
g1,506:22292780,35964874
[1,506:22292780,35964874:6225892,504625,216271
(1,506:22292780,35964874:6225892,504625,216271
k1,506:24391231,35964874:2098451
h1,506:24391231,35964874:0,0,0
r1,506:24391231,35964874:0,720896,216271
g1,506:24391231,35964874
x1,506:24568178,35964874
x1,506:25076015,35964874
g1,506:25223471,35964874
x1,506:26420222,35964874
r1,506:26420222,35964874:0,216271,216271
g1,506:26420222,35964874
k1,506:28518672,35964874:2098450
)
]
g1,506:28518672,35964874
g1,506:28518672,35964874
)
]
$1,508:28518672,33086413
g1,517:28518672,33086413
k1,517:28955279,33086413:436607
)
(1,517:3014656,41797578:25940623,4830001,216271
h1,517:3014656,41797578:0,0,0
g1,517:3014656,41797578
[1,517:3014656,41797578:25940623,4830001,216271
(1,517:3014656,37472202:25940623,504625,140378
h1,517:3014656,37472202:0,0,0
x1,517:3906856,37472202
k1,517:4054498,37472202:147642
x1,517:4466607,37472202
r1,517:4761519,37472202:0,645003,140378
k1,517:4761519,37472202:0
x1,517:6660160,37472202
k1,517:6807801,37472202:147641
x1,517:9525116,37472202
x1,517:9657472,37472202
k1,517:9805114,37472202:147642
x1,517:10507805,37472202
k1,517:10655447,37472202:147642
x1,517:13012593,37472202
k1,517:13160234,37472202:147641
x1,517:13554896,37472202
k1,517:13702538,37472202:147642
x1,517:14544806,37472202
k1,517:14692447,37472202:147641
x1,517:14993257,37472202
x1,517:15267076,37472202
x1,517:15748466,37472202
k1,517:15896108,37472202:147642
x1,517:16535029,37472202
x1,517:16831120,37472202
k1,517:16978762,37472202:147642
x1,517:19216785,37472202
k1,517:19364426,37472202:147641
x1,517:20296935,37472202
k1,517:20444577,37472202:147642
x1,517:20759224,37472202
x1,517:21639311,37472202
x1,517:21962297,37472202
k1,517:22109938,37472202:147641
x1,517:22717573,37472202
k1,517:22865215,37472202:147642
x1,517:23504136,37472202
x1,517:23800227,37472202
k1,517:23947868,37472202:147641
x1,517:26273126,37472202
k1,517:26420768,37472202:147642
x1,517:27045850,37472202
k1,517:27193491,37472202:147641
x1,517:28000865,37472202
k1,517:28148507,37472202:147642
x1,517:28572649,37472202
x1,517:28955279,37472202
k1,517:28955279,37472202:0
)
(1,517:3014656,38193098:25940623,418480,139788
x1,517:4318366,38193098
k1,517:4514606,38193098:196240
x1,517:5447115,38193098
k1,517:5643355,38193098:196240
x1,517:6848398,38193098
k1,517:7044638,38193098:196240
x1,517:7997002,38193098
x1,517:8487239,38193098
k1,517:8683478,38193098:196239
x1,517:9804296,38193098
k1,517:10000829,38193098:196533
x1,517:10181315,38193098
x1,517:10644102,38193098
k1,517:10840342,38193098:196240
x1,517:11772851,38193098
k1,517:11969090,38193098:196239
x1,517:12149576,38193098
x1,517:12640355,38193098
k1,517:12836595,38193098:196240
x1,517:13705935,38193098
x1,517:14136176,38193098
k1,517:14332416,38193098:196240
x1,517:15139790,38193098
k1,517:15336030,38193098:196240
x1,517:18391656,38193098
k1,517:18587896,38193098:196240
x1,517:19930107,38193098
k1,517:20126347,38193098:196240
x1,517:21543763,38193098
k1,517:21740002,38193098:196239
x1,517:22865633,38193098
k1,517:23061873,38193098:196240
$1,517:23061873,38193098
x1,517:23327293,38193098
k1,517:23614582,38193098:272249
x1,517:23945473,38193098
k1,517:24217721,38193098:272248
x1,517:25206205,38193098
$1,517:25206205,38193098
k1,517:25402445,38193098:196240
x1,517:26334954,38193098
k1,517:26531194,38193098:196240
$1,517:26531194,38193098
x1,517:26796614,38193098
k1,517:27083903,38193098:272249
x1,517:27414794,38193098
k1,517:27687042,38193098:272248
x1,517:28955279,38193098
$1,517:28955279,38193098
k1,517:28955279,38193098:0
)
(1,517:3014656,38913994:25940623,418480,139788
x1,517:3219855,38913994
x1,517:4008188,38913994
x1,517:4274162,38913994
x1,517:5140127,38913994
x1,517:5835397,38913994
x1,517:5927763,38913994
k1,517:6072171,38913994:144408
x1,517:6245579,38913994
x1,517:6656932,38913994
k1,517:6801321,38913994:144389
x1,517:7180507,38913994
k1,517:7324896,38913994:144389
x1,517:8100608,38913994
k1,517:8244998,38913994:144390
x1,517:8450197,38913994
x1,517:9588814,38913994
k1,517:9733203,38913994:144389
x1,517:10814692,38913994
k1,517:10959081,38913994:144389
x1,517:11734793,38913994
k1,517:11879183,38913994:144390
x1,517:12146231,38913994
x1,517:13614902,38913994
k1,517:13759291,38913994:144389
x1,517:16174864,38913994
k1,517:16319253,38913994:144389
x1,517:17215194,38913994
k1,517:17359584,38913994:144390
x1,517:17661891,38913994
x1,517:19152124,38913994
x1,517:19244490,38913994
k1,517:19388897,38913994:144407
x1,517:19562305,38913994
x1,517:20032039,38913994
k1,517:20176429,38913994:144390
x1,517:20555615,38913994
k1,517:20700004,38913994:144389
x1,517:21504617,38913994
k1,517:21649007,38913994:144390
x1,517:22716043,38913994
k1,517:22860432,38913994:144389
x1,517:23065631,38913994
x1,517:24331414,38913994
k1,517:24475806,38913994:144392
x1,517:25557295,38913994
k1,517:25701685,38913994:144390
x1,517:26477397,38913994
k1,517:26621786,38913994:144389
x1,517:28955279,38913994
k1,517:28955279,38913994:0
)
(1,517:3014656,39634890:25940623,418480,139788
x1,517:4168416,39634890
x1,517:4606506,39634890
k1,517:4753484,39634890:146978
x1,517:4927069,39634890
x1,517:5480035,39634890
k1,517:5627010,39634890:146975
x1,517:5982280,39634890
x1,517:6327987,39634890
k1,517:6474962,39634890:146975
x1,517:6648547,39634890
x1,517:7231079,39634890
k1,517:7378055,39634890:146976
x1,517:8274910,39634890
k1,517:8421884,39634890:146974
x1,517:8595469,39634890
x1,517:9093792,39634890
k1,517:9240767,39634890:146975
x1,517:10076869,39634890
x1,517:10719634,39634890
k1,517:10866609,39634890:146975
x1,517:11643113,39634890
k1,517:11790088,39634890:146975
x1,517:13157358,39634890
x1,517:13770691,39634890
x1,517:13892088,39634890
k1,517:14039063,39634890:146975
x1,517:14815567,39634890
k1,517:14962542,39634890:146975
x1,517:15878491,39634890
x1,517:16350141,39634890
k1,517:16497116,39634890:146975
x1,517:16702525,39634890
x1,517:16987115,39634890
x1,517:17629880,39634890
k1,517:17776854,39634890:146974
x1,517:18612956,39634890
x1,517:19777632,39634890
k1,517:19924607,39634890:146975
x1,517:20701111,39634890
k1,517:20848086,39634890:146975
x1,517:22101948,39634890
k1,517:22248923,39634890:146975
x1,517:23145778,39634890
k1,517:23292753,39634890:146975
x1,517:24069257,39634890
k1,517:24216231,39634890:146974
x1,517:24651351,39634890
x1,517:25064984,39634890
x1,517:25527787,39634890
k1,517:25674762,39634890:146975
x1,517:25880171,39634890
x1,517:26164761,39634890
x1,517:26807526,39634890
k1,517:26954501,39634890:146975
x1,517:27790603,39634890
x1,517:28955279,39634890
k1,517:28955279,39634890:0
)
(1,517:3014656,40355786:25940623,418480,139788
x1,517:3790368,40355786
k1,517:3924252,40355786:133884
x1,517:5001116,40355786
k1,517:5135081,40355786:133965
x1,517:7363374,40355786
k1,517:7497258,40355786:133884
x1,517:8272970,40355786
k1,517:8406854,40355786:133884
x1,517:9641520,40355786
k1,517:9775390,40355786:133870
x1,517:9948798,40355786
x1,517:10782171,40355786
k1,517:10916055,40355786:133884
x1,517:11811996,40355786
k1,517:11945880,40355786:133884
x1,517:13171875,40355786
k1,517:13305745,40355786:133870
x1,517:13479153,40355786
x1,517:13777556,40355786
x1,517:14074425,40355786
x1,517:14292659,40355786
k1,517:14426543,40355786:133884
x1,517:14631742,40355786
x1,517:15999258,40355786
k1,517:16133142,40355786:133884
x1,517:16567818,40355786
x1,517:17151707,40355786
k1,517:17285591,40355786:133884
x1,517:19104061,40355786
k1,517:19237945,40355786:133884
x1,517:20862778,40355786
x1,517:20955144,40355786
k1,517:21089042,40355786:133898
x1,517:22069953,40355786
x1,517:22327080,40355786
k1,517:22460963,40355786:133883
x1,517:22840149,40355786
k1,517:22974033,40355786:133884
x1,517:23252064,40355786
k1,517:23385948,40355786:133884
x1,517:25881288,40355786
k1,517:26015172,40355786:133884
x1,517:26471813,40355786
x1,517:27281050,40355786
x1,517:28359552,40355786
k1,517:28493436,40355786:133884
x1,517:28955279,40355786
k1,517:28955279,40355786:0
)
(1,517:3014656,41076682:25940623,418480,139788
x1,517:3272226,41076682
x1,517:4763449,41076682
x1,517:4886662,41076682
k1,517:5034399,41076682:147737
x1,517:6287963,41076682
k1,517:6435699,41076682:147736
x1,517:7533741,41076682
k1,517:7681477,41076682:147736
$1,517:7681477,41076682
x1,517:7946897,41076682
k1,517:8126399,41076682:164462
x1,517:8449180,41076682
k1,517:8613641,41076682:164461
x1,517:9854454,41076682
$1,517:9854454,41076682
k1,517:10002190,41076682:147736
x1,517:10178252,41076682
x1,517:10549105,41076682
k1,517:10696841,41076682:147736
x1,517:11165752,41076682
k1,517:11313488,41076682:147736
x1,517:11521828,41076682
x1,517:12910347,41076682
k1,517:13058083,41076682:147736
x1,517:13526994,41076682
k1,517:13674729,41076682:147735
x1,517:14116058,41076682
x1,517:15428913,41076682
k1,517:15576649,41076682:147736
x1,517:17698783,41076682
k1,517:17846521,41076682:147738
x1,517:19091281,41076682
k1,517:19239016,41076682:147735
x1,517:20337058,41076682
k1,517:20484794,41076682:147736
x1,517:22854004,41076682
k1,517:23001740,41076682:147736
x1,517:23177802,41076682
x1,517:23607929,41076682
k1,517:23755665,41076682:147736
x1,517:24253921,41076682
k1,517:24401657,41076682:147736
x1,517:24609997,41076682
x1,517:25998516,41076682
k1,517:26146251,41076682:147735
x1,517:26615162,41076682
k1,517:26762898,41076682:147736
x1,517:27045184,41076682
k1,517:27192920,41076682:147736
x1,517:27464056,41076682
x1,517:28955279,41076682
k1,517:28955279,41076682:0
)
(1,517:3014656,41797578:25940623,404324,216271
x1,517:3526305,41797578
x1,517:4487195,41797578
x1,517:5521672,41797578
g1,517:5669128,41797578
x1,517:8216891,41797578
g1,517:8364347,41797578
x1,517:9454665,41797578
g1,517:9602121,41797578
x1,517:9808995,41797578
x1,517:11477339,41797578
g1,517:11624795,41797578
x1,517:12614296,41797578
g1,517:12761752,41797578
x1,517:16080488,41797578
g1,517:16227944,41797578
x1,517:17439472,41797578
x1,517:17698737,41797578
g1,517:17846193,41797578
x1,517:18628238,41797578
g1,517:18775694,41797578
x1,517:19069398,41797578
x1,517:19366669,41797578
x1,517:19974521,41797578
g1,517:20121977,41797578
x1,517:22303191,41797578
g1,517:22450647,41797578
x1,517:23894107,41797578
g1,517:24041563,41797578
x1,517:24528738,41797578
x1,517:25751280,41797578
g1,517:25898736,41797578
x1,517:26680781,41797578
g1,517:26828237,41797578
x1,517:28849780,41797578
x1,517:28943184,41797578
r1,517:28943184,41797578:0,216271,216271
k1,517:28955279,41797578:12095
g1,517:28955279,41797578
)
]
g1,517:28955279,41797578
g1,517:28955279,41797578
)
]
]
]
(1,525:3014656,44761088:25940623,694682,196610
(1,525:3014656,44761088:25940623,694682,196610
g1,525:3014656,44761088
(1,525:3014656,44761088:25940623,694682,196610
[1,525:3014656,44761088:25940623,694682,196610
(1,525:3014656,44761088:25940623,458750,196610
(1,525:3014656,44761088:0,458750,196610
[1,525:3014656,44761088:25940623,458750,196610
(1,525:3014656,44761088:25940623,458750,196610
h1,525:3014656,44761088:0,0,0
x1,525:3493331,44761088
x1,525:3753377,44761088
x1,525:4096785,44761088
g1,525:4249720,44761088
x1,525:4614100,44761088
x1,525:5374841,44761088
g1,525:5505913,44761088
x1,525:7354551,44761088
g1,525:7507486,44761088
x1,525:8970772,44761088
g1,525:9123707,44761088
x1,525:10903662,44761088
g1,525:11056597,44761088
x1,525:11369597,44761088
x1,525:11570923,44761088
x1,525:12311741,44761088
g1,525:12442813,44761088
x1,525:12784649,44761088
x1,525:13260702,44761088
g1,525:13413637,44761088
x1,525:13772774,44761088
g1,525:13903846,44761088
x1,525:14534564,44761088
x1,525:14644664,44761088
g1,525:14797599,44761088
x1,525:15156736,44761088
g1,525:15287808,44761088
x1,525:16752143,44761088
g1,525:16883215,44761088
x1,525:16998558,44761088
g1,525:17151493,44761088
x1,525:19572654,44761088
g1,525:19703726,44761088
x1,525:20732377,44761088
g1,525:20885312,44761088
x1,525:22718744,44761088
x1,525:23153378,44761088
g1,525:23284450,44761088
x1,525:24374969,44761088
r1,525:24374969,44761088:0,655360,196610
k1,525:26665124,44761088:2290155
k1,525:28955279,44761088:2290155
)
]
k1,525:3014655,44761088:-25940624
)
g1,525:3014656,44761088
[1,525:3014656,44761088:25940623,0,0
(1,525:3014656,44761088:25940623,0,0
k1,525:15984968,44761088:12970312
h1,525:15984968,44761088:0,0,0
g1,525:15984968,44761088
k1,525:28955280,44761088:12970312
)
]
g1,525:28955279,44761088
(1,525:28955279,44761088:0,0,0
k1,525:3014655,44761088:-25940624
[1,525:3014655,44761088:25940623,0,0
(1,525:3014655,44761088:25940623,0,0
k1,525:28955279,44761088:25940624
h1,525:28955279,44761088:0,0,0
g1,525:28955279,44761088
g1,525:28955279,44761088
)
]
)
)
]
)
)
)
]
]
]
!30704
}6
Input:271:D:\heonsheen\vpsts_suppl\suppl.aux
!55
Postamble:
Count:5366
!26
Post scriptum:


==> anc/vpsts_suppl/suppl.tex <==
\documentclass[acmsmall]{acmart}

\usepackage{booktabs} % For formal tables
\usepackage{mathrsfs} % script font
\usepackage{bm}
\usepackage{breqn}
\usepackage{graphicx}
\usepackage{tikz}
\usetikzlibrary{patterns,shapes,backgrounds,shapes,positioning,petri,topaths}
\usepackage{pgfplots}
\usepackage{subcaption}
\usepackage[ruled,linesnumbered]{algorithm2e}
\usepackage{float}
\usepackage{adjustbox}
\usepackage{tabularx}
\usepackage{enumitem}
\usepackage[percent]{overpic}

% TOG prefers author-name bib system with square brackets
\citestyle{acmauthoryear}

% Metadata Information
\setcopyright{acmlicensed}
\acmJournal{PACMCGIT}
\acmYear{2021} \acmVolume{4} \acmNumber{3} \acmArticle{} \acmMonth{9} \acmPrice{15.00}\acmDOI{10.1145/3480143}
%\acmVolume{38}
%\acmNumber{4}
%\acmArticle{39}
%\acmYear{2019}
%\acmMonth{7}

% Copyright
%\setcopyright{acmcopyright}
%\setcopyright{acmlicensed}
\setcopyright{rightsretained}
%\setcopyright{usgov}
%\setcopyright{usgovmixed}
%\setcopyright{cagov}
%\setcopyright{cagovmixed}

% DOI
%\acmDOI{0000001.0000001_2}

% Paper history
%\received{February 2007}
%\received{March 2009}
%\received[final version]{June 2009}
%\received[accepted]{July 2009}

%Macros
%This defines the command \R which prints a Blackboard bold capital R.
\newcommand{\R}{\mathbb{R}}
\makeatletter
\newcommand{\removelatexerror}{\let\@latex@error\@gobble}
\makeatother

%This defines the command \bb{} which prints the passed parameter in Blackboard
%bold style. It's a shorter version of the command \mathbb{}
\newcommand{\bb}[1]{\mathbb{#1}}
\newcommand{\Lagr}{\mathcal{L}}
\newcommand{\secref}[1]{\S\ref{#1}}
\renewcommand{\sectionautorefname}{\S}
\renewcommand{\subsectionautorefname}{\S}
\renewcommand{\subsubsectionautorefname}{\S}

%Command with an optional command
\newcommand{\plusbinomial}[3][2]{(#2 + #3)^#1}
\DeclareMathOperator*{\argmin}{arg\,min}
\DeclareMathOperator*{\argmax}{arg\,max}
\DeclareMathOperator*{\vectorize}{vec}
\DeclareMathOperator*{\tr}{tr}

% Reals
\def\R{\mathbb{R}}

% Various style definitions for geometric quantities
\def\vec#1{\mathbf{#1}} % Vector quantity

\def\comment#1{{\color{red} #1}}
\def\todo#1{\comment{\bf TODO: #1}}
%\def\new#1{{\color{red} #1}}
\def\new#1{{\color{black} #1}}

%For tables
\usepackage[utf8]{inputenc}

%\setlength{\arrayrulewidth}{1mm}
%\setlength{\tabcolsep}{18pt}
\renewcommand{\arraystretch}{1.2}

%\hypersetup{draft}

\begin{document}
\title{Volume Preserving Simulation of Soft Tissue with Skin: Supplemental Document}
%\titlenote{Produces the permission block, and copyright information}
%\subtitle{Extended Abstract}
%\subtitlenote{The full version of the author's guide is available as \texttt{acmart.pdf} document}


\author{Seung Heon Sheen}
\email{shsheen@cs.ubc.ca}
\affiliation{%
	\institution{University of British Columbia}
	\city{Vancouver}
	\state{British Columbia}
	\country{Canada}%
	%\postcode{V6T 1Z4}
}

\author{Egor Larionov}
\email{egor@cs.ubc.ca}
\affiliation{%
	\institution{University of British Columbia}
	\city{Vancouver}
	\state{British Columbia}
	\country{Canada}%
	%\postcode{V6T 1Z4}
}

\author{Dinesh K. Pai}
\email{pai@cs.ubc.ca}
\affiliation{%
	\institution{University of British Columbia}%
	\department{Computer Science}%
	\city{Vancouver}%
	\state{BC}%
	\country{Canada}%
}%
\affiliation{%
	\institution{Vital Mechanics Research}%
	\city{Vancouver}%  
	\state{BC}%
	\country{Canada}%
}

\maketitle


\section{Higher Nonlinearity Penalty}
\label{app:penalty}

\begin{figure}[ht]
	\centering
	\begin{subfigure}{.49\linewidth}
		\centering \includegraphics[width=2.7in]{images/penalty_runtimes.pdf}
		\caption*{(a)}
		\label{sfig:pen_runtimes}
	\end{subfigure}%
	\begin{subfigure}{.49\linewidth}
		\centering \includegraphics[width=2.7in]{images/penalty_iters.pdf}
		\caption*{(b)}
		\label{sfig:pen_iters}
	\end{subfigure}%
	\caption{\textbf{Penalty Function Performance}: A plot of penalty functions $U_n$ of different orders $n$ from 1 to 6. }
	\label{fig:penalty_comparison}
\end{figure}

Extending the idea of Equation~12 of the main paper, one can devise more highly nonlinear versions
of the penalty function. For example, from

\begin{equation}
	\frac{\partial^2 U_2(J;\beta)}{\partial J^2} = \beta(J-1)^4 + 1,
\end{equation}

we can derive
\begin{align}
	\frac{\partial U_2(J;\beta)}{\partial J} & = \frac{1}{5} (J-1) \left[ \beta(J-1)^4 + 5 \right], and  \\
	U_2(J;\beta)                             & = \frac{1}{30} (J-1)^2 \left[ \beta (J-1)^4 + 15 \right].
\end{align}

In this sense, we can derive a penalty function of arbitrary order, based on the second derivative.
To satisfy condition \textbf{e} from Section~5 of the paper, the order of the second derivative
must be an even number, so for a natural number $n$ one can define a second derivative as

\begin{equation}
	\frac{\partial^2 U_n(J;\beta)}{\partial J^2} = \beta(J-1)^{2n} + 1,
\end{equation}

then build the penalty function $U_n(J; \beta)$ that satisfies all the five conditions from the second derivative as follows,

\begin{equation}
	U_n(J;\beta) = \frac{1}{(2n+1)(2n+2)} (J-1)^2 \left[ \beta (J-1)^{2n} + \frac{(2n+1)(2n+2)}{2} \right].
\end{equation}

We plot the runtimes and average Ipopt iterations for the first few $n$ of these penalties, for the
cube twist simulation in Figure~6 of the paper, with $\beta = 1$.
Notice how the runtime and number of iterations increase linearly depending on $n$.  From this
simple experiment, we can conclude that although the added nonlinearity of the gradient is
beneficial for resolving tet inversions, additional nonlinearity of the energy is actually harmful
for the performance. Therefore, we argue that our choice of the penalty functional defined in
Equation~12 of the main paper is indeed optimal for our purposes.

\section{Additional Results}
\label{sec:addresults}

\subsection{Twist}

We adopt the classic twisting cube test to verify the robustness of our method in Figure~\ref{fig:twist}. We fix the two sides
of a $15^3$ cube, and twist one of the fixed sides by $\frac{\pi}{2}$ three times. With $\mu = 4.0,
\lambda = 100.0$ the basic Stable neo-Hookean simulation loses 6.45\% of the volume in the
initial two rotations, then collapses from severe inversions. Adding additional non-linearity to the volumetric energy density function of $\beta = 9.0$, we are able to completely remove the inversions and achieve a robust simulation to the end, while the volume error remains almost the same. By imposing a volume constraint on the global zone, the volume is preserved completely.

\begin{figure}[ht]
	\centering
	\begin{tabular}{l|ccc}
		& UNH & Penalty, $\beta = 9$ & CNH \\
		\midrule
		$\frac{\pi}{2}$           &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/pr100-1.png}}
			%\caption*{(a1)}
			\label{sfig:twist-035-1}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vp100-1.png}}
			%\caption*{(b1)}
			\label{sfig:twist-035-vc-1}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vc100-1.png}}
			%\caption*{(c1)}
			\label{sfig:twist-035-vcip-1}
		\end{subfigure}                                    \\
		$\pi$                     &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/pr100-2.png}}
			%\caption*{(a2)}
			\label{sfig:twist-035-2}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vp100-2.png}}
			%\caption*{(b2)}
			\label{sfig:twist-035-vc-2}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vc100-2.png}}
			%\caption*{(c2)}
			\label{sfig:twist-035-vcip-2}
		\end{subfigure}                                    \\
		$\frac{3\pi}{2}$           &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/pr100-3.png}}
			\caption*{(a)}
			\label{sfig:twist-035-3}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vp100-3.png}}
			\caption*{(b)}
			\label{sfig:twist-035-vc-3}
		\end{subfigure} &
		\begin{subfigure}{.15\linewidth}
			\centering
			%\adjustbox{trim={.2\width} {.12\height} {.2\width} {.1\height},clip}%
			{\includegraphics[width=1.0\textwidth]{images/twist/vc100-3.png}}
			\caption*{(c)}
			\label{sfig:twist-035-vcip-3}
		\end{subfigure}                                    \\
	\end{tabular}
	\caption{\textbf{Twist}: The top face of a cube is rotated by $\frac{\pi}{2}$ (top row), by $\pi$ (middle row), and by $\frac{3 \pi}{2}$.
		(a) is a UNH simulation using the Stable neo-Hookean model with $\lambda = 100$, (b) is a UNH simulation
		using a local compression penalty with $\lambda = 100, \beta = 9$, (c) is a constrained simulation where a
		global volume constraint is added. Notice that where the Stable neo-Hookean simulation
		fails, the additional non-linearity introduced by the compression penalty successfully
		resolves inversions. Adding the volume constraint allows a completely incompressible
		simulation. }
	\label{fig:twist}
\end{figure}

\subsection{Stretch}
We demonstrate the inversion robustness and performance of our method with a stretching cube example in Figure~\ref{fig:cube-stretch}, where a regularly discretized cube of dimensions $20 \times 20 \times 20$ is stretched to 8 times its original length. In all cases, $\mu = 1.0$, and the relative tolerance for Ipopt was $1e-6$. Using an unconstrained Stable neo-Hookean energy with $\lambda = 10.0$ (or $\nu \approx 0.4545$), the runtime was 2.803 seconds per frame. However, there were severe tet inversions in the final frames and the volume error was ~14.83\%. With $\lambda = 100.0$ (or $\nu = 0.495$) the tet inversions were removed and the volume error was reduced to ~5.05\%, but the runtime per frame increased to 9.905 seconds per frame.

With the volume constraint added and using a local compression penalty of $\lambda = 25, \beta = 0$ (equivalent to Stable neo-Hookean), the runtime per frame was 7.892 seconds. The inversions were completely removed and the volume was accurately preserved. By increasing $\beta$ to 1, the performance improved by ~8.38\% to 7.282 seconds per frame. When epidermis ($\lambda_e = 10.0, \gamma = 1.0$) was added, the performance improved to 6.251 seconds per frame, while producing a more organic looking result.

\begin{figure}[ht]
	\centering
	\begin{subfigure}{0.49\linewidth}
		\centering
		\adjustbox{trim={.05\width} {.3\height} {.05\width} {.3\height},clip}%
		{\includegraphics[width=1.0\textwidth]{images/cube_stretch/pr_045.png}}
		\caption*{(a) UNH, $\lambda = 10$}
		\label{sfig:stretch-snh10}
	\end{subfigure}%
	\begin{subfigure}{0.49\linewidth}
		\centering
		\adjustbox{trim={.05\width} {.3\height} {.05\width} {.3\height},clip}%
		{\includegraphics[width=1.0\textwidth]{images/cube_stretch/pr_0495.png}}
		\caption*{(b) UNH, $\lambda = 100$}
		\label{sfig:stretch-snh100}
	\end{subfigure}\par\medskip
	\begin{subfigure}{0.49\linewidth}
		\centering
		\adjustbox{trim={.05\width} {.3\height} {.05\width} {.3\height},clip}%
		{\includegraphics[width=1.0\textwidth]{images/cube_stretch/vc.png}}
		\caption*{(c) CNH, $\lambda = 25$}
		\label{sfig:stretch-vc}
	\end{subfigure}%
	\begin{subfigure}{0.49\linewidth}
		\centering
		\adjustbox{trim={.05\width} {.3\height} {.05\width} {.3\height},clip}%
		{\includegraphics[width=1.0\textwidth]{images/cube_stretch/vc_epi.png}}
		\caption*{(d) CNH + Epidermis}
		\label{sfig:stretch-vcepi}
	\end{subfigure}%
	\caption{\textbf{Stretch}: A cube is stretched to eight times its original length. (a) Using the unconstrained SNH with $\nu \approx 0.4545$, the volume error was ~14.83\% and tets became inverted around the cube corners (purple tets). (b) With $\nu = 0.495$, inverted tets were removed and the volume error is reduced to ~5.05\%. (c) When volume constraint ($\lambda = 25, \beta = 1$) is introduced, the volume is completely preserved and the simulation is 26.54\% faster. (d) With the epidermis ($\lambda_e = 10, \gamma = 1$) the deformed surface is regularized and the resulting deformation looks more organic. }
	\label{fig:cube-stretch}
\end{figure}

\subsection{Squeezing Armadillo}

To test the volume preservation and robustness of our method, we compress a 26K tet armadillo between two neighboring cylinders at the bottom and a moving cylinder at the top. The armadillo is divided into 6 zones: one for each of its arms and legs, the torso, and the entire body as a zone again. With Unconstrained Neo-Hookean $\nu = 0.495$, the armadillo loses up to 15.11\% of its volume even with such a high Poisson ratio. When the top cylinder moves down enough to almost touch the bottom cylinders, the volume lost on the armadillo's body is not recovered and does not flow much outside of the region between the cylinders, and as a result the body of the armadillo is completely flattened. However, using our method with $\lambda = 60, \beta = 12$, we are able to preserve the volume of the armadillo completely. Notice the bulging around the edges of the armadillo's body, where the volume lost in the compressed areas are gathered. The visual difference in volume preservation can be seen in Figure~\ref{fig:armadillo} where the grid outlines the area the squeezed armadillo covers.

\begin{figure*}[htp]
	\centering
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.10\width} {.0\height} {.15\width} {.0\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo/pr0495_mesh.png}}
		\label{sfig:armadillo_pr_0495}
	\end{subfigure}%
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.10\width} {.0\height} {.15\width} {.0\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo/vc_mesh.png}}
		\label{sfig:armadillo_pr_0495}
	\end{subfigure}\par \smallskip
	\centering
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.15\width} {.0\height} {.1\width} {.0\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo/pr0495.jpg}}
		\caption*{(a) UNH, $\nu = 0.495$}
		\label{sfig:armadillo_pr_0495}
	\end{subfigure}% 
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.15\width} {.0\height} {.1\width} {.0\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo/vc.jpg}}
		\caption*{(b) Ours}
		\label{sfig:armadillo_ours}
	\end{subfigure}
	\caption{\textbf{Squeezing Armadillo}: An armadillo is squeezed between three cylinders. Two cylinders are placed under the armadillo and the top cylinder is moved down to almost touch the bottom cylinders. (a) and (b) shows the results at the most extreme deformation, top row visualized with the cylinder and the mesh topology, and the bottom row rendered without the cylinder. Using UNH with $\nu = 0.495$, the armadillo loses 15.11\% of its volume. Our method successfully preserves the entire volume of the armadillo, resulting in a much larger spread when completely deformed. The grid on the surface outlines the volume difference of the two deformed armadillos. }
	\label{fig:armadillo}
\end{figure*}


\subsection{Leggings Fitting}

We apply our method on a cloth fitting example as shown in Figure~1 in the Main Paper. The goal of this
application is to predict fit of a tight fitting garment on a human subject. In this particular case
a pair of leggings are fit onto a female subject. Because human flesh is largely volume preserving, our
method is particularly suited for this example. We find that our method predicts a significantly
different fit than an Unconstrained neo-Hookean model with a large Poisson's ratio.  This type of
simulation is used to determine general aesthetic fit as well as comfort, which can be used to
enhance the garment prototyping process.

\begin{figure*}[hp]
	\centering
	\begin{subfigure}{.3\linewidth}
		\centering
		\adjustbox{trim={.3\width} {.1\height} {.37\width} {.2\height},clip}%
		{\includegraphics[width=4.5in]{images/body_xl/pr045.jpg}}
		\caption*{(a) UNH, $\nu = 0.45$}
		\label{sfig:teaser_pr_045}
	\end{subfigure}%
	\begin{subfigure}{.3\linewidth}
		\centering
		\adjustbox{trim={.3\width} {.1\height} {.37\width} {.2\height},clip}%
		{\includegraphics[width=4.5in]{images/body_xl/pr0499.jpg}}
		\caption*{(b) UNH, $\nu = 0.499$}
		\label{sfig:teaser_pr_0499}
	\end{subfigure}%
	\begin{subfigure}{.3\linewidth}
		\centering
		\adjustbox{trim={.3\width} {.1\height} {.37\width} {.2\height},clip}%
		{\includegraphics[width=4.5in]{images/body_xl/vc-zones_epi120-6.jpg}}
		\caption*{(c) Ours}
		\label{sfig:teaser_ours}
	\end{subfigure}
	\caption{\textbf{Leggings Fitting}: The front view of the leggings fitting simulation shown in
		Figure~1 of the paper. (a) The Unconstrained neo-Hookean simulation with $\nu = 0.45$ loses significant
		volume where the garment is in contact, resulting in a collapsing of soft tissue around the waistline.
		(b) UNH with $\nu = 0.499$ results in locking and shows no visible bulging of the soft tissues.
		(c) Our method is able to simulate a soft but volume preserving body, where
		volumes in anatomical compartments are preserved, and volume flow from regions in contact to
		elsewhere in the zone. This results in a natural bulging of the soft tissue one would expect to observe
		from such tight fit.  }
	\label{fig:body_xl}
\end{figure*}


\subsection{Poking Armadillo}

We use the same Armadillo mesh (26K tets), with the same division of zones, for another large-scale
example demonstrating the volume preservation of our method and effects of the epidermis. We indent
the armadillo in two areas: on the upper right arm and the left chest. We compare four different
results, UNH with $\nu=0.45$, UNH with $\nu=0.495$, CNH with $\lambda = 100$, and CNH with
$\lambda=100$ and epidermis $\lambda_e = 100$. For the low Poisson's ratio UNH case, both regions
lose a significant amount of volume: left torso losing 11.2\% volume and the right arm losing
16.7\%. With a high Poisson's ratio, locking causes the body of the armadillo to become overly
stiff, causing the left torso to become unnaturally flat. The high volumetric stiffness causes the
body to resist the indenter, causing the arm to slide off. With the volume constraint and penalty,
both areas successfully preserve volume. The epidermis adds a more realistic surface deformation,
causing the body of the armadillo to naturally wrap around the indenter. The overall visual results
and the close-ups can be seen on Figure~\ref{fig:armadillo_poke}.

\begin{figure*}[hp]
	\centering
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.00\height} {.10\width} {.10\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo_poke/pr045_upper.png}}
		\caption*{(a) UNH, $\nu = 0.45$}
		\label{sfig:armadillo_poke_pr045}
	\end{subfigure}%
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.00\height} {.10\width} {.10\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo_poke/pr0495_upper.png}}
		\caption*{(b) UNH, $\nu = 0.495$}
		\label{sfig:armadillo_poke_pr0495}
	\end{subfigure}\par 
	\centering
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.00\height} {.10\width} {.10\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo_poke/vcvp_upper.png}}
		\caption*{(c) CNH (ours)}
		\label{sfig:armadillo_poke_vc}
	\end{subfigure}% 
	\begin{subfigure}{.49\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.00\height} {.10\width} {.10\height},clip}%
		{\includegraphics[width=3.5in]{images/armadillo_poke/vcvp_epi_upper.png}}
		\caption*{(d) CNH + Epidermis (Ours)}
		\label{sfig:armadillo_poke_ours}
	\end{subfigure}\par \medskip
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.00\height} {.0\width} {.0\height},clip}%
		{\includegraphics[width=1.5in]{images/armadillo_poke/pr045_torso.png}}
		%\caption*{(e) UNH, $\nu = 0.45$}
		\label{sfig:armadillo_poke_torso_pr045}
	\end{subfigure}%
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.0\width} {.0\height},clip}%
		{\includegraphics[width=1.5in]{images/armadillo_poke/pr0495_torso.png}}
		%\caption*{(f) UNH, $\nu = 0.495$}
		\label{sfig:armadillo_poke_torso_pr0495}
	\end{subfigure}%
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.0\width} {.0\height},clip}%
		{\includegraphics[width=1.5in]{images/armadillo_poke/vcvp_torso.png}}
		%\caption*{(g) CNH}
		\label{sfig:armadillo_poke_torso_vc}
	\end{subfigure}
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.0\width} {.0\height},clip}%
		{\includegraphics[width=1.5in]{images/armadillo_poke/vcvp_epi_torso.png}}
		%\caption*{(h) Ours}
		\label{sfig:armadillo_poke_torso_ours}
	\end{subfigure}\par \medskip
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.20\width} {.0 \height},clip}%
		{\includegraphics[width=2.0in]{images/armadillo_poke/pr045_arm.png}}
		\caption*{(e) UNH, $\nu = 0.45$}
		\label{sfig:armadillo_poke_arm_pr045}
	\end{subfigure}%
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.20\width} {.0\height},clip}%
		{\includegraphics[width=2.0in]{images/armadillo_poke/pr0495_arm.png}}
		\caption*{(f) UNH, $\nu = 0.495$}
		\label{sfig:armadillo_poke_arm_pr0495}
	\end{subfigure}%
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.20\width} {.0\height},clip}%
		{\includegraphics[width=2.0in]{images/armadillo_poke/vcvp_arm.png}}
		\caption*{(g) CNH (ours)}
		\label{sfig:armadillo_poke_arm_vc}
	\end{subfigure}
	\begin{subfigure}{.24\linewidth}
		\centering
		\adjustbox{trim={.20\width} {.0\height} {.20\width} {.0\height},clip}%
		{\includegraphics[width=2.0in]{images/armadillo_poke/vcvp_epi_arm.png}}
		\caption*{(h) Ours}
		\label{sfig:armadillo_poke_arm_ours}
	\end{subfigure}
	\caption{\textbf{Poking Armadillo}: An armadillo is put over two cylinders and poked by two
    indenters on the left chest and right upper arm. (a) and (b) show the deformation using UNH,
    with $\nu=0.45$ and $\nu=0.495$ respectively.  (c) is the result with the volume constraint and
    penalty. (d) is our final result, with the epidermis added. (e), (f), (g), and (h) shows the
    close-up, the upper rows showing the chest and the lower rows showing the arm. Although the
    UNH (a,e) and CNH (b,f) results look visually similar, there is a significant
    difference in volume. UNH with $\nu=0.495$ (c, g) results in locking artifacts. CNH with epidermis
    (d, h) results in a volume preserving simulation with realistic skin deformations, where the body
    naturally wraps around the indenter. }
	\label{fig:armadillo_poke}
\end{figure*}


%\bibliographystyle{ACM-Reference-Format}
%\bibliography{bibliography}

\end{document}

%%% Local Variables:
%%% mode: latex
%%% TeX-master: t
%%% End:

